Exclusive $\mathrm{J}/\psi$ production off a dilute proton within a refined hotspot description

We revisit the calculation of exclusive $\mathrm{J}/\psi$ production in electron-proton scattering within the QCD dipole model, employing a refined description of the proton in terms of gluonic hot spots in the dilute regime. In contrast to earlier studies, we incorporate key missing elements: the event-by-event fluctuations in both the number of hot spots and their local saturation scales, as well as the first relativistic corrections to the $\mathrm{J}/\psi$ wave function. We perform a Bayesian analysis to constrain the model parameters using HERA data. These enhancements significantly improve the agreement with HERA data. Saturation scale fluctuations are found to be more important than fluctuations in the number of hot spots. Including the first relativistic correction is found to be important, especially in order to describe the observed power-law behavior in the incoherent cross section at large $t$.

==> anc/samples_with_Nh_fluct_with_Qs_fluct.txt <==
Jpsi_LCWF_scheme	$\sigma_s$	$g\mu_0$	$m^2 ~\rm[GeV^2]$	$R_p ~\rm[GeV^{-1}]$	$r_H ~\rm[GeV^{-1}]$	$\bar{N}_h$	
nonrel	0.60732	3.52537	0.18396	2.03342	0.02427	8.79185	
nonrel	0.74831	3.32046	0.13897	1.97599	0.10728	9.17967	
nonrel	0.72058	4.24217	0.42909	2.17833	0.44187	9.42244	
nonrel	0.51412	3.49363	0.19883	2.09341	0.23406	6.07901	
nonrel	0.60447	3.68480	0.22601	2.16506	0.17545	8.63876	
nonrel	0.54032	3.44584	0.17190	2.07348	0.02879	7.40501	
nonrel	0.66489	3.66087	0.21670	2.10388	0.21715	9.18538	
nonrel	0.75701	3.65338	0.25049	2.05627	0.14554	8.82627	
nonrel	0.76325	3.65039	0.23179	2.08972	0.19937	9.46143	
nonrel	0.60231	3.65512	0.22879	2.11398	0.18162	8.50917	
nonrel	0.74986	3.31215	0.14314	2.00105	0.04192	8.84226	
nonrel	0.66862	3.68040	0.22326	2.14434	0.26717	8.84730	
nonrel	0.77329	3.62879	0.24037	2.02225	0.40913	7.54945	
nonrel	0.79927	3.59544	0.21268	2.10506	0.33284	8.99981	
nonrel	0.42392	3.57050	0.22723	2.00445	0.01135	7.24175	
nonrel	0.80922	3.49722	0.19161	2.02149	0.27429	9.06486	
nonrel	0.61164	3.42698	0.17241	2.06479	0.12642	7.05345	
nonrel	0.70906	3.79990	0.27070	2.08273	0.23792	9.49407	
nonrel	0.68776	3.40686	0.15736	2.01359	0.12514	8.59513	
nonrel	0.60293	3.84284	0.28596	2.22154	0.34877	7.27295	
nonrel	0.55061	3.84193	0.28906	2.20116	0.36252	7.21640	
nonrel	0.77357	3.22652	0.12647	2.06820	0.02502	8.29275	
nonrel	0.77853	3.56474	0.24669	1.93485	0.39282	7.75703	
nonrel	0.62405	3.42188	0.17790	2.07963	0.03595	8.20103	
nonrel	0.68095	3.40521	0.17219	1.96598	0.05305	8.01998	
nonrel	0.70167	3.48893	0.16789	2.16229	0.02922	8.53837	
nonrel	0.31334	3.66230	0.23072	2.11287	0.02843	7.42783	
nonrel	0.81396	3.91799	0.35011	2.02641	0.47439	9.01511	
nonrel	0.72056	3.68029	0.23655	2.08951	0.25405	8.85554	
nonrel	0.70192	4.03809	0.34392	2.10799	0.40517	9.16724	
nonrel	0.47071	3.70139	0.22875	2.32537	0.21052	7.67336	
nonrel	0.63538	3.67137	0.20782	2.24667	0.19247	8.34967	
nonrel	0.77031	3.36856	0.14499	2.03506	0.08420	9.48655	
nonrel	0.54580	3.97018	0.32669	2.22881	0.59878	5.89636	
nonrel	0.76559	3.37349	0.15242	2.00587	0.20010	8.44923	
nonrel	0.53380	3.52994	0.19684	2.11576	0.01581	7.90256	
nonrel	0.77265	3.18714	0.11978	1.98345	0.20303	7.48077	
nonrel	0.59691	3.55827	0.21649	2.05557	0.41808	5.62148	
nonrel	0.74972	3.92346	0.32699	2.09741	0.43704	8.87271	
nonrel	0.59796	3.60909	0.21260	2.08998	0.23876	7.58979	
nonrel	0.50221	3.57703	0.20178	2.10530	0.13316	6.98334	
nonrel	0.66850	3.57286	0.22954	2.00667	0.41315	6.27648	
nonrel	0.53845	3.28937	0.13514	2.05972	0.23630	6.24094	
nonrel	0.71066	3.73911	0.26165	2.14765	0.37761	7.14172	
nonrel	0.69513	3.50224	0.20470	2.07387	0.18228	7.69310	
nonrel	0.40481	3.52016	0.18633	2.15367	0.04552	6.22169	
nonrel	0.36285	3.60038	0.21503	2.11148	0.02097	6.79498	
nonrel	0.62757	3.94871	0.30799	2.18227	0.32216	9.00788	
nonrel	0.50281	3.52035	0.22338	2.06256	0.26833	6.04208	
nonrel	0.67361	3.60575	0.19784	2.08573	0.16811	8.76084	
nonrel	0.86845	3.43062	0.18021	1.98867	0.33449	8.51267	
nonrel	0.51988	3.60300	0.21474	2.14033	0.01782	8.27694	
nonrel	0.80159	3.57734	0.20785	2.08207	0.36518	9.42121	
nonrel	0.63900	3.57860	0.20480	2.06799	0.16742	8.07919	
nonrel	0.36111	3.43172	0.16999	2.10320	0.01665	6.38294	
nonrel	0.76083	3.36599	0.15904	1.99797	0.07746	8.29176	
nonrel	0.53717	4.46187	0.49401	2.23481	0.54894	8.17137	
nonrel	0.74960	3.30171	0.14392	1.97063	0.08332	8.65457	
nonrel	0.75926	3.66381	0.23587	2.03752	0.46043	8.39826	
nonrel	0.57939	3.26714	0.14215	2.05920	0.00445	6.88344	
nonrel	0.77099	3.87464	0.31630	2.08202	0.47913	8.52560	
nonrel	0.66979	3.11738	0.11357	1.94680	0.05293	6.71923	
nonrel	0.79600	3.87474	0.31715	2.05260	0.48091	8.52226	
nonrel	0.64063	3.51200	0.20312	2.05052	0.16165	7.49286	
nonrel	0.73957	3.48032	0.17596	2.06114	0.06414	8.85149	
nonrel	0.72914	3.29226	0.13388	2.01680	0.15682	7.86909	
nonrel	0.56623	3.40723	0.16612	2.11456	0.22877	6.08719	
nonrel	0.67767	3.79043	0.26388	2.17312	0.45099	7.30556	
nonrel	0.71353	3.59444	0.22967	2.03332	0.25326	8.43298	
nonrel	0.91160	3.08934	0.10413	1.77687	0.01702	8.76165	
nonrel	0.49129	3.44717	0.16842	2.06750	0.08743	6.81888	
nonrel	0.64199	3.44301	0.14919	2.15889	0.05129	8.71147	
nonrel	0.55516	3.85858	0.28314	2.22460	0.27326	8.09254	
nonrel	0.59420	3.61992	0.21824	2.09162	0.10779	8.23569	
nonrel	0.72364	3.98338	0.35119	2.14638	0.59548	7.47271	
nonrel	0.71433	3.82396	0.28233	2.09503	0.32569	8.89128	
nonrel	0.56329	3.20073	0.11719	1.99280	0.01793	6.56333	
nonrel	0.65783	3.45842	0.18963	2.05707	0.22315	7.19761	
nonrel	0.68263	3.37481	0.15915	2.04295	0.00826	8.22360	
nonrel	0.63994	3.69677	0.24705	2.11286	0.19747	8.58227	
nonrel	0.80904	4.01122	0.34585	2.06652	0.53786	9.41261	
nonrel	0.61046	2.98740	0.07654	1.88502	0.04568	5.43960	
nonrel	0.62849	3.76081	0.22596	2.16827	0.08448	9.32687	
nonrel	0.89926	3.80505	0.29855	2.07046	0.49107	9.13342	
nonrel	0.66016	3.73919	0.23274	2.20438	0.27636	8.79267	
nonrel	0.74692	3.89657	0.28223	2.10567	0.41153	9.23499	
nonrel	0.73031	4.07380	0.36916	2.12137	0.47194	9.45227	
nonrel	0.69575	3.56592	0.17046	2.16021	0.20465	9.15318	
nonrel	0.50236	3.72237	0.24952	2.12978	0.10131	8.43948	
nonrel	0.50424	3.70649	0.22703	2.13031	0.18528	7.85199	
nonrel	0.67279	3.53962	0.18309	2.13551	0.03650	9.11695	
nonrel	0.55398	3.66533	0.23821	2.07421	0.08432	7.70148	
nonrel	0.51308	3.39509	0.16908	2.11631	0.07423	6.79025	
nonrel	0.64121	3.54905	0.20894	1.99897	0.03804	8.88364	
nonrel	0.70874	3.50394	0.18461	2.04663	0.07942	9.25183	
nonrel	0.43753	3.84638	0.27213	2.20221	0.25316	7.87569	
nonrel	0.67297	3.59179	0.21241	2.08932	0.25328	7.49583	
nonrel	0.50465	4.05792	0.34836	2.22308	0.46815	6.91885	
nonrel	0.76327	3.52753	0.20686	1.93801	0.37921	8.15866	
nonrel	0.64504	3.63549	0.23788	2.08421	0.27305	7.44490	
nonrel	0.75768	3.58056	0.19697	2.13488	0.32727	9.02422	
nonrel	0.53197	3.60043	0.22664	2.10012	0.10513	7.50756	
nonrel	0.76048	3.32951	0.14232	1.96874	0.19362	7.75442	
nonrel	0.63909	3.21118	0.11783	2.10627	0.08463	6.81372	
nonrel	0.83802	3.26458	0.12993	1.91742	0.21070	9.13810	
nonrel	0.42473	3.56189	0.20909	2.10562	0.05749	6.87797	
nonrel	0.80778	3.76056	0.29233	1.96038	0.51904	7.94957	
nonrel	0.37946	3.65195	0.21903	2.13311	0.21746	6.84338	
nonrel	0.41715	3.47358	0.20105	2.03401	0.00304	7.00022	
nonrel	0.57017	3.91070	0.29607	2.18238	0.32151	9.44366	
nonrel	0.70511	3.41161	0.15740	2.09798	0.00718	8.61343	
nonrel	0.68667	3.42386	0.16358	2.01695	0.02974	8.42622	
nonrel	0.52567	3.48306	0.18005	2.05947	0.15736	6.87913	
nonrel	0.91116	3.61925	0.24112	2.00387	0.48118	8.81658	
nonrel	0.58803	3.59106	0.20519	2.16267	0.10880	8.23418	
nonrel	0.60454	3.73705	0.24191	2.18669	0.37347	8.32076	
nonrel	0.77431	3.47073	0.19156	1.96900	0.31014	8.63218	
nonrel	0.52803	3.73286	0.22751	2.22508	0.14854	7.82631	
nonrel	0.86202	3.57062	0.21983	2.04590	0.35707	9.39702	
nonrel	0.65354	3.74667	0.23352	2.15473	0.26126	8.21010	
nonrel	0.48882	3.52845	0.19609	2.17711	0.27031	5.57103	
nonrel	0.62394	3.51828	0.20890	2.03416	0.29679	6.82736	
nonrel	0.71815	3.71455	0.24287	2.15620	0.26352	9.13299	
nonrel	0.54923	3.57674	0.20737	2.08580	0.08378	7.65371	
nonrel	0.50487	3.70874	0.23967	2.14206	0.03900	7.36409	
nonrel	0.44951	3.29611	0.12679	2.02678	0.02263	6.49575	
nonrel	0.82577	3.68450	0.26666	1.98378	0.48220	8.82872	
nonrel	0.67768	4.00163	0.33242	2.09573	0.45561	8.86245	
nonrel	0.73542	3.42227	0.16542	2.04394	0.15388	8.16907	
nonrel	0.74567	3.53346	0.20862	2.04067	0.20989	8.67719	
nonrel	0.79567	3.46000	0.21254	1.90922	0.22579	8.71658	
nonrel	0.72066	3.55363	0.18037	2.09664	0.27086	9.09456	
nonrel	0.77119	3.70614	0.27329	1.99153	0.22406	9.32646	
nonrel	0.73245	3.71181	0.25787	2.12148	0.20759	9.40019	
nonrel	0.65138	3.73438	0.28662	2.05203	0.43019	6.94204	
nonrel	0.64304	3.22396	0.13217	1.93510	0.22000	5.77608	
nonrel	0.64673	4.05965	0.35376	2.10633	0.51932	7.64555	
nonrel	0.60051	3.52788	0.18426	2.08656	0.06071	8.61174	
nonrel	0.60811	3.56373	0.21599	2.05403	0.12508	8.28820	
nonrel	0.58988	3.68052	0.23395	2.13335	0.27606	7.01009	
nonrel	0.77797	3.53058	0.20177	2.13011	0.23326	8.66994	
nonrel	0.82815	3.37703	0.15643	2.01740	0.18752	9.01347	
nonrel	0.83697	3.92185	0.31384	2.08603	0.49767	9.34331	
nonrel	0.75145	3.96604	0.34139	2.16246	0.51594	7.77519	
nonrel	0.58928	3.58743	0.19275	2.16799	0.11301	8.66842	
nonrel	0.77278	3.85938	0.28860	2.12454	0.39821	8.73326	
nonrel	0.38703	3.90565	0.31457	2.11808	0.34334	7.42935	
nonrel	0.50722	3.31656	0.12772	2.13727	0.29765	5.48347	
nonrel	0.76069	3.64327	0.23849	2.08430	0.51527	6.66418	
nonrel	0.59744	3.83666	0.26187	2.17837	0.16535	9.41663	
nonrel	0.76830	3.35361	0.16039	2.03322	0.06717	9.38721	
nonrel	0.70354	3.47687	0.18903	2.01003	0.00419	8.99470	
nonrel	0.57704	3.29099	0.12491	2.06478	0.25254	5.55520	
nonrel	0.61070	3.36203	0.15055	2.10764	0.03005	7.13725	
nonrel	0.70202	3.08824	0.10086	1.89910	0.04816	6.28737	
nonrel	0.56567	3.49383	0.18565	2.13095	0.06425	7.85236	
nonrel	0.81229	3.42467	0.17903	1.94417	0.17630	8.83719	
nonrel	0.57473	3.69422	0.24791	2.07745	0.08295	8.96301	
nonrel	0.69323	3.47368	0.17228	2.06792	0.07171	9.30588	
nonrel	0.53483	3.60877	0.21806	2.04004	0.03671	8.13359	
nonrel	0.58897	3.53194	0.21377	2.00300	0.16445	7.25737	
nonrel	0.80697	3.71849	0.27906	1.99688	0.30941	9.32516	
nonrel	0.76564	3.28908	0.12965	1.97062	0.06442	9.20200	
nonrel	0.77763	3.52317	0.20184	2.02753	0.21086	8.87288	
nonrel	0.57126	3.57185	0.20349	2.12067	0.03610	7.58099	
nonrel	0.74232	3.59520	0.23609	2.02178	0.15648	8.69059	
nonrel	0.46912	3.22442	0.11235	2.06459	0.15956	5.43045	
nonrel	0.71935	3.67552	0.22693	2.07785	0.25853	9.35376	
nonrel	0.58375	3.70068	0.23572	2.10440	0.14083	8.18666	
nonrel	0.18056	3.60788	0.21231	2.20126	0.25388	5.67251	
nonrel	0.54898	3.50933	0.17654	2.10248	0.08002	7.78278	
nonrel	0.65399	3.66103	0.24419	2.08209	0.16670	9.38416	
nonrel	0.59257	3.44001	0.17622	2.04392	0.03524	7.51995	
nonrel	0.73931	3.78508	0.26791	2.14572	0.28618	9.45651	
nonrel	0.76135	3.49720	0.19187	2.00207	0.25267	9.00785	
nonrel	0.69204	3.59702	0.20363	2.14591	0.08354	9.25285	
nonrel	0.68465	3.31133	0.14041	2.03851	0.02356	8.00258	
nonrel	0.67602	3.33959	0.13899	2.04688	0.04826	7.76246	
nonrel	0.73714	3.60715	0.21225	2.04818	0.44331	8.01148	
nonrel	0.59668	3.48424	0.19779	2.01084	0.02287	7.45019	
nonrel	0.43068	3.60990	0.22135	2.11307	0.01934	7.50143	
nonrel	0.50038	3.64986	0.24590	2.07511	0.00806	8.08653	
nonrel	0.71582	3.44460	0.16729	2.09267	0.11197	8.69558	
nonrel	0.70286	3.39512	0.15955	2.10153	0.01154	8.32408	
nonrel	0.45059	3.86804	0.28637	2.16525	0.29970	7.84049	
nonrel	0.62800	3.59332	0.22362	2.01774	0.17290	7.80180	
nonrel	0.75747	3.60557	0.24432	2.01409	0.20356	8.85243	
nonrel	0.60298	3.63295	0.21918	2.16529	0.05646	8.71807	
nonrel	0.74689	3.54842	0.21089	1.98849	0.14523	9.21573	
nonrel	0.75697	4.24271	0.44944	2.10160	0.58917	9.09477	
nonrel	0.71481	3.52581	0.19247	2.09747	0.23752	7.41232	
nonrel	0.67115	3.50011	0.19110	2.12236	0.13876	7.42072	
nonrel	0.56032	3.60382	0.21359	2.19597	0.40223	6.23552	
nonrel	0.60229	3.71882	0.26372	2.12790	0.42108	6.95228	
nonrel	0.30622	3.60864	0.23334	2.13700	0.00345	6.34446	
nonrel	0.62107	3.48899	0.17153	2.09325	0.06174	7.65988	
nonrel	0.62372	3.64971	0.23329	2.07350	0.05390	8.96518	
nonrel	0.59728	3.66577	0.24110	2.05503	0.07043	8.64128	
nonrel	0.61757	3.40334	0.16355	2.03729	0.00317	7.77733	
nonrel	0.56041	3.51147	0.19703	2.04837	0.03138	8.37402	
nonrel	0.71798	3.76209	0.24676	2.13808	0.24298	9.41449	
nonrel	0.42580	3.74149	0.26086	2.12744	0.06358	7.94571	
nonrel	0.64549	3.79855	0.28112	2.13000	0.23611	8.56563	
nonrel	0.62227	3.88126	0.29555	2.19345	0.22042	9.21709	
nonrel	0.81345	3.26850	0.14279	1.92098	0.36683	7.07211	
nonrel	0.63012	3.36923	0.14630	2.08105	0.13182	6.80463	
nonrel	0.70403	3.42805	0.14675	2.10890	0.27857	7.51731	
nonrel	0.40911	3.43763	0.17197	2.21651	0.25013	4.73826	
nonrel	0.76657	3.26846	0.12162	2.04707	0.21024	8.25517	
nonrel	0.74843	3.53149	0.19146	2.05151	0.15849	9.20988	
nonrel	0.39802	4.48452	0.52873	2.19637	0.34445	9.44989	
nonrel	0.48632	3.55396	0.18336	2.14333	0.19534	6.51428	
nonrel	0.68870	3.62592	0.22854	2.08950	0.14641	8.65295	
nonrel	0.77851	3.38326	0.16145	1.96355	0.04618	9.13427	
nonrel	0.55767	3.70773	0.24222	2.17354	0.18350	7.81449	
nonrel	0.67086	3.32965	0.14724	2.01025	0.23780	6.72337	
nonrel	0.73357	3.62224	0.21277	2.13110	0.27921	8.76678	
nonrel	0.48795	3.62535	0.21063	2.21894	0.18390	7.40924	
nonrel	0.46492	3.61568	0.21041	2.22498	0.33504	6.24985	
nonrel	0.84367	3.63932	0.24476	1.99782	0.36164	9.36485	
nonrel	0.57027	3.42913	0.17728	1.95646	0.01831	7.38291	
nonrel	0.83376	3.30777	0.13708	2.03528	0.10377	8.83975	
nonrel	0.68021	3.46214	0.19143	2.05898	0.00013	7.99206	
nonrel	0.69089	3.53156	0.16194	2.22607	0.04414	9.27709	
nonrel	0.70272	3.45311	0.18480	1.99501	0.05377	9.14085	
nonrel	0.71319	3.64718	0.23892	2.01488	0.27320	8.83405	
nonrel	0.72703	3.69652	0.24939	2.06173	0.40658	8.16301	
nonrel	0.63520	3.49799	0.18129	2.08966	0.06981	8.37466	
nonrel	0.59735	4.12685	0.36658	2.20647	0.46433	8.43949	
nonrel	0.71774	3.48078	0.17763	2.01694	0.06584	8.91347	
nonrel	0.61479	3.50358	0.19554	2.06582	0.09189	8.41411	
nonrel	0.72279	3.80835	0.28954	2.11652	0.08641	9.37605	
nonrel	0.74117	3.11419	0.10930	1.88469	0.00898	7.03532	
nonrel	0.78984	3.31323	0.14563	1.97308	0.10099	8.04620	
nonrel	0.54852	3.09792	0.09604	1.99645	0.07065	5.47837	
nonrel	0.69011	3.47263	0.18757	2.07442	0.15728	7.77301	
nonrel	0.82478	3.26921	0.13219	1.93475	0.01627	9.10823	
nonrel	0.64890	3.59851	0.21194	2.08692	0.40111	6.90388	
nonrel	0.62605	3.77683	0.25661	2.14152	0.19581	8.34164	
nonrel	0.46496	3.74167	0.23796	2.22151	0.14596	7.89249	
nonrel	0.48192	3.38757	0.14289	2.15699	0.09244	6.54981	
nonrel	0.65408	3.77766	0.25768	2.17327	0.22149	9.06388	
nonrel	0.61037	3.48235	0.17840	2.12242	0.23921	6.42700	
nonrel	0.63510	4.24336	0.45120	2.07805	0.48225	9.04790	
nonrel	0.60402	3.74317	0.24093	2.10764	0.09175	9.40696	
nonrel	0.50915	3.58260	0.20492	2.10876	0.13134	7.90510	
nonrel	0.74179	3.65598	0.23069	2.10044	0.28799	8.92650	
nonrel	0.53719	3.62008	0.23119	2.12647	0.11289	7.45336	
nonrel	0.62546	3.49215	0.17721	2.13218	0.02173	8.56707	
nonrel	0.77934	3.29452	0.13430	2.01472	0.06678	9.42068	
nonrel	0.71633	3.92558	0.33005	2.12788	0.54415	6.93908	
nonrel	0.55985	3.57529	0.21446	2.22410	0.30922	6.37438	
nonrel	0.39323	3.66488	0.22409	2.17243	0.15893	7.33145	
nonrel	0.65401	3.63390	0.23438	2.06400	0.05950	9.00580	
nonrel	0.60416	3.54613	0.19311	2.09273	0.32981	6.92859	
nonrel	0.50802	3.15384	0.10224	2.00417	0.03398	5.80834	
nonrel	0.51775	3.56922	0.19448	2.14100	0.04574	7.67424	
nonrel	0.66049	3.47447	0.20176	2.01966	0.00321	8.47777	
nonrel	0.62585	3.70459	0.26249	2.08936	0.18893	7.84220	
nonrel	0.61787	3.70512	0.22946	2.13636	0.13191	9.34056	
nonrel	0.59522	3.79106	0.26234	2.17458	0.11764	9.05805	
nonrel	0.78657	3.40707	0.16729	1.97511	0.20955	9.10433	
nonrel	0.62869	3.52090	0.18478	2.07150	0.02775	8.49515	
nonrel	0.56524	4.07607	0.36986	2.16150	0.59398	6.59745	
nonrel	0.58748	3.45042	0.16653	2.05967	0.22908	6.86479	
nonrel	0.66510	3.54805	0.20471	1.98536	0.17107	8.68803	
nonrel	0.62929	3.73304	0.26507	2.11323	0.28008	7.25372	
nonrel	0.54658	3.49152	0.18401	2.12454	0.14716	6.98235	
nonrel	0.59882	3.63168	0.23804	2.03123	0.03828	9.36529	
nonrel	0.69311	3.56365	0.19075	2.17916	0.03453	9.10830	
nonrel	0.65940	3.51936	0.18294	2.16341	0.33794	6.41270	
nonrel	0.72106	3.17556	0.11539	2.03051	0.07171	7.58436	
nonrel	0.61067	3.71680	0.23179	2.16131	0.18345	9.06963	
nonrel	0.65188	3.46166	0.19803	1.99062	0.09636	7.74071	
nonrel	0.51760	3.80438	0.27402	2.17754	0.32850	7.11435	
nonrel	0.65857	3.58233	0.20669	2.09344	0.12919	9.05625	
nonrel	0.62048	3.81823	0.26863	2.18469	0.49167	6.54826	
nonrel	0.81360	3.58929	0.20365	2.11573	0.37719	8.98859	
nonrel	0.78717	3.56021	0.20664	2.08834	0.22274	8.79920	
nonrel	0.73136	3.25834	0.12699	1.98955	0.04742	8.38536	
nonrel	0.52940	3.69221	0.23669	2.13052	0.33331	7.61253	
nonrel	0.54675	3.38734	0.17548	2.02479	0.02250	7.43227	
nonrel	0.70186	3.50636	0.17951	2.06515	0.15457	8.58217	
nonrel	0.49335	3.46133	0.18082	2.10118	0.02034	7.09175	
nonrel	0.51250	3.45648	0.16930	2.13645	0.05253	6.69729	
nonrel	0.77441	3.77803	0.26524	2.14498	0.39319	8.93133	
nonrel	0.78552	3.70573	0.23121	2.09636	0.43267	8.91751	
nonrel	0.76811	3.60566	0.22366	2.00674	0.28404	8.67186	
nonrel	0.59417	3.65392	0.22202	2.13454	0.11149	7.86585	
nonrel	0.69168	3.47316	0.19026	2.10244	0.12101	7.95040	
nonrel	0.66481	3.61013	0.20665	2.10552	0.19659	8.73107	
nonrel	0.72941	3.43734	0.15347	2.08971	0.08247	9.24158	
nonrel	0.72126	3.55014	0.20084	2.08302	0.14042	8.82537	
nonrel	0.66560	3.53932	0.20826	2.01060	0.14974	8.20522	
nonrel	0.65087	3.38972	0.15017	2.05632	0.06957	7.92687	
nonrel	0.53974	3.71001	0.23912	2.14877	0.05334	8.31936	
nonrel	0.65862	3.32003	0.13164	2.06147	0.00387	8.48866	
nonrel	0.64932	3.62123	0.22183	2.13143	0.06741	8.91803	
nonrel	0.56952	3.47283	0.18318	2.13591	0.03896	8.00722	
nonrel	0.66199	3.43926	0.17163	2.07217	0.06644	8.29766	
nonrel	0.49502	3.48858	0.20191	2.08215	0.03140	6.85437	
nonrel	0.65587	3.61937	0.24445	2.07554	0.17312	8.03056	
nonrel	0.64588	3.63397	0.20845	2.13998	0.12742	9.30519	
nonrel	0.71777	3.32237	0.15228	2.08577	0.14441	7.97428	
nonrel	0.67103	3.64441	0.23777	2.03734	0.16181	8.41779	
nonrel	0.56331	3.54506	0.18480	2.12377	0.02859	8.36423	
nonrel	0.84615	3.26850	0.14181	2.00972	0.02019	8.84897	
nonrel	0.79848	3.30193	0.14792	1.99731	0.17218	9.20505	
nonrel	0.31199	3.67430	0.22473	2.16789	0.11387	7.13076	
nonrel	0.72620	3.63092	0.22787	2.08867	0.45776	7.79258	
nonrel	0.51035	3.67754	0.23532	2.22670	0.29274	6.44006	
nonrel	0.85134	3.60650	0.22716	2.01496	0.35802	9.24737	
nonrel	0.65927	3.21948	0.12695	1.93732	0.02077	7.52989	
nonrel	0.51946	3.55726	0.18396	2.13546	0.13423	8.29056	
nonrel	0.74925	3.55387	0.20621	2.14769	0.05569	8.81486	
nonrel	0.67299	3.76893	0.26929	2.04947	0.06339	9.47523	
nonrel	0.69100	3.69195	0.22836	2.12359	0.42713	7.08239	
nonrel	0.58032	3.67119	0.21563	2.10065	0.00241	9.28281	
nonrel	0.75948	3.88536	0.32947	2.07603	0.52383	8.99518	
nonrel	0.76317	3.35474	0.15166	1.97997	0.14464	8.75167	
nonrel	0.84262	3.63532	0.23572	2.00889	0.38008	8.76236	
nonrel	0.74315	3.46149	0.16349	2.03236	0.02616	9.11966	
nonrel	0.77908	3.53243	0.18583	2.07981	0.39110	8.32036	
nonrel	0.69243	3.79014	0.27311	2.09907	0.25056	9.45210	
nonrel	0.75350	3.64857	0.21933	2.11643	0.40497	8.01707	
nonrel	0.65073	3.17876	0.11425	2.01102	0.01463	7.01168	
nonrel	0.66942	3.55727	0.21250	2.06965	0.10801	8.14011	
nonrel	0.44010	3.38274	0.15253	2.20303	0.01163	6.20958	
nonrel	0.76982	3.52088	0.20470	2.05322	0.48014	7.11457	
nonrel	0.54194	3.66621	0.23394	2.18215	0.25940	7.22021	
nonrel	0.65215	3.79962	0.27005	2.18614	0.28452	8.17468	
nonrel	0.57715	3.27514	0.13338	2.02386	0.13144	6.52699	
nonrel	0.48251	3.27556	0.13750	2.16232	0.35194	4.57124	
nonrel	0.90199	3.16755	0.12670	1.84291	0.14350	8.59689	
nonrel	0.69434	3.39129	0.18461	2.04983	0.31250	6.22632	
nonrel	0.59054	3.36345	0.15105	2.02777	0.07357	7.36330	
nonrel	0.64403	3.38131	0.14272	2.12804	0.08223	8.79614	
nonrel	0.53624	3.63880	0.21664	2.12465	0.01292	8.31638	
nonrel	0.49627	3.44968	0.17413	2.07547	0.05566	6.90075	
nonrel	0.57166	3.34520	0.14848	2.06408	0.01451	7.06698	
nonrel	0.51823	3.41578	0.16056	2.13821	0.04984	6.67585	
nonrel	0.75922	3.58007	0.20607	2.04183	0.24855	9.47600	
nonrel	0.67869	3.48891	0.16581	2.00693	0.08278	9.32077	
nonrel	0.79589	3.29669	0.12053	2.10581	0.04146	8.42711	
nonrel	0.70948	3.67911	0.25481	2.06089	0.32699	7.90942	
nonrel	0.54273	3.48122	0.16830	2.19438	0.27240	6.94913	
nonrel	0.51545	3.61440	0.20684	2.18879	0.09319	7.35892	
nonrel	0.62360	3.55714	0.21878	2.05892	0.13997	7.41168	
nonrel	0.63733	3.65678	0.22875	2.09880	0.09743	9.14143	
nonrel	0.87215	3.25093	0.12461	1.99119	0.02354	9.12009	
nonrel	0.84559	3.45575	0.17429	2.05123	0.25505	9.03889	
nonrel	0.60612	3.62387	0.22717	2.04980	0.12482	7.53132	
nonrel	0.82703	3.98647	0.34566	2.07078	0.49120	9.04596	
nonrel	0.66827	3.73252	0.25511	2.10443	0.11465	9.25910	
nonrel	0.63261	4.15144	0.40394	2.20359	0.44971	8.61409	
nonrel	0.77254	3.51736	0.18235	2.06689	0.24608	9.19347	
nonrel	0.62853	3.34646	0.14961	1.97750	0.03266	7.75555	
nonrel	0.60428	3.54447	0.19346	2.12172	0.06162	7.90417	
nonrel	0.77473	3.59410	0.20463	2.11265	0.30248	9.10223	
nonrel	0.59171	3.44550	0.18517	2.01594	0.00975	7.55525	
nonrel	0.71364	3.81140	0.27680	2.12408	0.38675	8.56407	
nonrel	0.87408	3.16334	0.11004	1.93049	0.00376	9.10862	
nonrel	0.67178	3.52280	0.20315	2.06746	0.06930	9.47503	
nonrel	0.52633	3.56761	0.20206	2.12649	0.05754	7.90418	
nonrel	0.60916	3.60868	0.23259	2.05731	0.34844	6.51654	
nonrel	0.69259	3.52519	0.17897	2.11246	0.02265	9.12785	
nonrel	0.72066	3.37921	0.18168	1.86938	0.20597	7.74458	
nonrel	0.64752	3.53576	0.20026	2.12103	0.06603	8.05102	
nonrel	0.72669	3.75319	0.26594	2.09799	0.29967	8.71543	
nonrel	0.53464	3.41659	0.14899	2.16628	0.09021	7.06468	
nonrel	0.61324	3.45444	0.18065	2.03251	0.02985	8.03389	
nonrel	0.68049	3.37887	0.15565	2.03399	0.01550	8.75340	
nonrel	0.58200	3.65125	0.24033	2.05174	0.07406	8.94557	
nonrel	0.53582	3.57019	0.21707	2.06271	0.03323	7.81650	
nonrel	0.69847	3.73103	0.24282	2.13537	0.44008	8.11212	
nonrel	0.65992	3.55991	0.23288	2.07736	0.20276	7.53213	
nonrel	0.65145	3.42659	0.15033	2.08187	0.03836	8.87403	
nonrel	0.71843	3.47673	0.18354	2.05213	0.01012	9.23232	
nonrel	0.53429	3.17935	0.12190	2.01705	0.11772	5.68923	
nonrel	0.71122	3.42803	0.19473	1.99941	0.04719	8.19719	
nonrel	0.68984	3.64180	0.23862	2.06391	0.35389	7.78784	
nonrel	0.65411	3.57007	0.22891	2.05171	0.02067	8.28028	
nonrel	0.65419	3.81228	0.28624	2.09823	0.20411	9.28901	
nonrel	0.72027	3.62923	0.21895	2.04739	0.22349	9.34282	
nonrel	0.71388	3.86320	0.30827	2.07186	0.46906	8.11139	
nonrel	0.77306	3.30558	0.13300	2.02670	0.07145	8.90579	
nonrel	0.54817	4.00527	0.33177	2.24859	0.49107	7.00627	
nonrel	0.63754	3.58945	0.22127	2.07134	0.19348	7.68520	
nonrel	0.48874	3.48251	0.18726	2.06703	0.03606	6.82524	
nonrel	0.82002	3.47256	0.19359	1.99185	0.25220	9.48987	
nonrel	0.60297	3.52672	0.20193	2.09507	0.23531	6.95848	
nonrel	0.44129	3.47998	0.17621	2.10481	0.15932	6.76747	
nonrel	0.67380	3.42903	0.15237	2.11152	0.06585	8.36005	
nonrel	0.78284	3.69007	0.24376	2.08766	0.31885	8.52019	
nonrel	0.76057	3.11904	0.10090	1.91918	0.02562	8.61906	
nonrel	0.62613	3.60938	0.19406	2.13786	0.04306	9.34214	
nonrel	0.49601	3.47032	0.18374	2.13334	0.12603	6.52174	
nonrel	0.59256	3.39251	0.16656	2.10662	0.37621	5.86957	
nonrel	0.66056	3.69592	0.24088	2.11223	0.16442	8.50460	
nonrel	0.66268	3.53592	0.21627	1.96194	0.10672	8.47515	
nonrel	0.58989	3.41990	0.17533	1.95478	0.03676	7.30108	
nonrel	0.59685	3.79834	0.25025	2.19912	0.20260	9.34364	
nonrel	0.61966	3.75150	0.27044	2.09457	0.27580	8.10028	
nonrel	0.70251	3.16334	0.10344	2.04105	0.09110	6.61426	
nonrel	0.98003	3.13191	0.11132	1.82596	0.21942	9.47081	
nonrel	0.73902	3.62742	0.21495	2.06744	0.26948	9.26856	
nonrel	0.44272	3.43344	0.18011	2.01056	0.03790	6.08793	
nonrel	0.48398	3.36234	0.15111	2.06954	0.05506	6.62320	
nonrel	0.67908	3.70965	0.24252	2.12482	0.37916	8.02199	
nonrel	0.71114	3.73576	0.25071	2.09338	0.44785	8.04607	
nonrel	0.72003	3.48148	0.17777	2.01786	0.13198	8.92391	
nonrel	0.79254	3.45677	0.16346	2.11702	0.33773	8.84852	
nonrel	0.67765	3.81560	0.27537	2.16326	0.33587	7.71121	
nonrel	0.75138	3.62174	0.22301	1.97689	0.24582	9.48316	
nonrel	0.55974	3.62814	0.22114	2.14151	0.16332	7.65421	
nonrel	0.68719	3.51166	0.21579	1.97155	0.04536	8.29209	
nonrel	0.38839	3.68104	0.22828	2.27042	0.36330	6.42263	
nonrel	0.71071	3.53012	0.18787	2.07506	0.16718	9.18558	
nonrel	0.67145	3.42477	0.15740	2.12938	0.10315	8.55733	
nonrel	0.42596	3.78274	0.23372	2.26292	0.03529	8.95241	
nonrel	0.84045	3.80465	0.26929	2.08489	0.53577	8.24881	
nonrel	0.57157	3.38955	0.14269	2.13385	0.02697	7.14771	
nonrel	0.72023	3.39806	0.15284	2.06067	0.13782	8.90083	
nonrel	0.62592	3.56381	0.19435	2.04615	0.01226	9.03578	
nonrel	0.62099	3.54013	0.20380	2.05885	0.10932	7.90638	
nonrel	0.64319	3.52975	0.18595	2.06536	0.12312	8.38210	
nonrel	0.61536	3.59219	0.20135	2.12896	0.01480	8.78588	
nonrel	0.76406	3.79158	0.29284	2.04526	0.38400	9.43698	
nonrel	0.68492	3.50555	0.16380	2.16636	0.07856	8.72412	
nonrel	0.57764	3.68751	0.23553	2.11925	0.08124	8.33722	
nonrel	0.77506	3.50374	0.19775	2.04644	0.21989	9.42699	
nonrel	0.32217	3.55467	0.20706	2.17273	0.02551	6.35014	
nonrel	0.79587	3.30689	0.14078	1.95942	0.00604	9.33141	
nonrel	0.44237	3.08128	0.09255	2.08669	0.01550	4.91699	
nonrel	0.42808	3.80662	0.26397	2.20993	0.08643	9.47808	
nonrel	0.69022	4.20879	0.40561	2.18011	0.58829	7.62676	
nonrel	0.48155	3.55390	0.21540	2.13872	0.06729	6.54494	
nonrel	0.68966	3.37430	0.14305	2.04428	0.05933	8.91838	
nonrel	0.77457	3.54622	0.20345	2.04060	0.33020	8.72818	
nonrel	0.65131	3.62827	0.22992	2.01016	0.08376	8.52212	
nonrel	0.78521	3.44372	0.18430	1.90988	0.07268	9.01231	
nonrel	0.67139	3.57213	0.20569	2.03186	0.25940	7.25191	
nonrel	0.69702	3.63875	0.23236	2.06962	0.30729	7.87054	
nonrel	0.73864	3.84104	0.31313	2.09828	0.35008	8.65898	
nonrel	0.58831	3.51775	0.17657	2.16790	0.16349	7.24738	
nonrel	0.76778	3.61022	0.23320	2.04901	0.43972	8.12402	
nonrel	0.67338	3.44336	0.16670	2.00750	0.01036	9.21641	
nonrel	0.68672	3.39483	0.16391	2.04854	0.05632	8.71281	
nonrel	0.64166	3.26396	0.13766	2.04469	0.43322	5.42511	
nonrel	0.45230	3.63438	0.22717	2.14983	0.04139	7.59190	
nonrel	0.65966	3.81762	0.26457	2.13915	0.25926	9.20709	
nonrel	0.74123	3.59701	0.23022	2.01533	0.27637	8.25582	
nonrel	0.55300	3.69375	0.23952	2.10532	0.18340	7.69995	
nonrel	0.50645	3.50513	0.17227	2.18738	0.02728	7.76391	
nonrel	0.80604	3.72789	0.26627	2.07564	0.44743	8.48006	
nonrel	0.77763	3.44211	0.16785	2.02156	0.19518	8.99440	
nonrel	0.77709	3.82875	0.29285	2.14317	0.39233	8.91329	
nonrel	0.53097	3.68294	0.22562	2.19101	0.23084	7.88493	
nonrel	0.61388	3.53332	0.20958	2.10860	0.20175	7.86093	
nonrel	0.60112	3.59713	0.21310	2.08177	0.07311	8.43508	
nonrel	0.57709	3.74885	0.27662	2.11893	0.58966	5.29429	
nonrel	0.72603	3.57389	0.20943	1.98952	0.31310	8.27149	
nonrel	0.64240	3.55329	0.21808	1.93633	0.18631	8.67057	
nonrel	0.66275	3.69969	0.25350	2.07949	0.46924	7.24918	
nonrel	0.62323	3.47000	0.17283	2.06211	0.01143	8.27795	
nonrel	0.70114	3.50377	0.16750	2.12991	0.15954	9.18309	
nonrel	0.78340	3.94596	0.32788	2.08457	0.50597	8.68189	
nonrel	0.69649	3.41032	0.16161	2.03134	0.02952	8.78915	
nonrel	0.66751	3.57823	0.21682	2.10264	0.16225	8.80911	
nonrel	0.72737	3.47690	0.19179	2.03820	0.20547	8.54944	
nonrel	0.75011	3.57686	0.20295	2.02715	0.28638	8.68029	
nonrel	0.71849	3.12767	0.10999	2.05483	0.11885	6.66596	
nonrel	0.37414	3.75880	0.26402	2.10380	0.06420	7.58545	
nonrel	0.58787	3.53301	0.19069	2.10432	0.08619	7.58664	
nonrel	0.73173	3.42976	0.15882	2.08242	0.04453	8.64867	
nonrel	0.65701	3.32092	0.13977	2.04760	0.05665	7.33952	
nonrel	0.44124	3.34832	0.14116	2.18791	0.16193	6.06101	
nonrel	0.73427	3.86629	0.29891	2.15208	0.37629	9.20902	
nonrel	0.61106	3.55491	0.22077	2.04183	0.10801	8.41867	
nonrel	0.75038	3.69163	0.27327	2.00424	0.49639	7.51255	
nonrel	0.71898	3.50780	0.18995	2.03114	0.21405	8.11264	
nonrel	0.63253	3.54798	0.22636	2.01315	0.05817	8.04531	
nonrel	0.57086	3.77972	0.25533	2.19209	0.02434	8.91922	
nonrel	0.70624	3.50818	0.17898	2.04201	0.05700	9.21271	
nonrel	0.21175	3.42514	0.13950	2.25476	0.01109	5.64363	
nonrel	0.63889	3.74785	0.28029	2.10713	0.10183	9.45324	
nonrel	0.81403	3.24770	0.12814	1.89713	0.10082	8.70142	
nonrel	0.70961	3.48614	0.17413	2.04601	0.14666	9.31303	
nonrel	0.68061	3.60793	0.21132	2.12845	0.08593	8.96188	
nonrel	0.72057	3.76174	0.25382	2.14615	0.29771	9.40563	
nonrel	0.68078	3.46999	0.17245	2.03098	0.07071	8.88883	
nonrel	0.64106	3.60193	0.22276	2.17587	0.28503	7.32773	
nonrel	0.58112	3.80046	0.28710	2.11786	0.28868	7.70674	
nonrel	0.74404	3.45525	0.16906	2.07246	0.08515	8.98302	
nonrel	0.71057	3.22671	0.13113	2.06081	0.07877	7.07357	
nonrel	0.61595	4.06814	0.36423	2.17848	0.35788	9.28750	
nonrel	0.61810	3.80667	0.25878	2.18203	0.30323	7.80080	
nonrel	0.68222	3.60534	0.22419	2.06660	0.30850	7.68074	
nonrel	0.70222	3.77600	0.24648	2.14506	0.17908	8.97815	
nonrel	0.60754	3.83075	0.28125	2.14814	0.26406	7.94222	
nonrel	0.74107	3.67765	0.26076	2.02462	0.25907	9.39448	
nonrel	0.52916	3.59845	0.22067	2.07317	0.11568	7.50288	
nonrel	0.73067	3.55761	0.22203	1.95275	0.16867	8.69714	
nonrel	0.68988	3.47426	0.18225	2.08746	0.01868	8.97112	
nonrel	0.76948	3.28940	0.13450	1.98558	0.06003	8.48267	
nonrel	0.67832	3.54919	0.18525	2.12068	0.15713	8.86018	
nonrel	0.79153	3.16990	0.11611	1.94616	0.23705	7.97561	
nonrel	0.70600	3.58292	0.20760	2.08404	0.18163	9.06634	
nonrel	0.75515	3.37903	0.16027	1.93254	0.03667	9.44388	
nonrel	0.80767	3.33361	0.17870	1.87685	0.04784	8.83275	
nonrel	0.86262	3.77209	0.29268	2.00750	0.61118	9.01002	
nonrel	0.67301	3.55404	0.21535	2.01280	0.20813	7.95106	
nonrel	0.47190	3.57449	0.20638	2.13995	0.05795	7.48689	
nonrel	0.65013	3.68302	0.22376	2.08227	0.17408	8.94183	
nonrel	0.52306	3.78935	0.24933	2.15071	0.05047	8.57550	
nonrel	0.61671	3.60246	0.19531	2.13249	0.10480	8.60918	
nonrel	0.68989	3.48106	0.17595	2.09753	0.14506	8.82907	
nonrel	0.62148	3.62032	0.21159	2.12830	0.07460	8.67577	
nonrel	0.67372	3.85032	0.28411	2.16188	0.37861	8.23138	
nonrel	0.56539	3.41499	0.16186	2.08328	0.03770	7.13385	
nonrel	0.77099	4.01050	0.38128	2.03870	0.58754	7.02577	
nonrel	0.64555	3.80091	0.26261	2.16978	0.28211	9.41331	
nonrel	0.77095	3.27122	0.13394	1.98116	0.01352	8.61288	
nonrel	0.87226	3.34672	0.16678	1.96410	0.25206	9.12777	
nonrel	0.73061	3.35537	0.13607	2.09285	0.25412	7.74932	
nonrel	0.72597	3.46548	0.16026	2.05286	0.15055	8.97809	
nonrel	0.67084	3.51256	0.19640	2.07588	0.03037	8.51562	
nonrel	0.54310	3.61852	0.20602	2.15503	0.18319	6.93903	
nonrel	0.62697	3.68291	0.24129	2.10921	0.43290	6.72201	
nonrel	0.70575	3.40686	0.16712	2.02279	0.44997	6.42749	
nonrel	0.61351	3.68474	0.21448	2.18308	0.17562	8.92286	
nonrel	0.70455	3.50072	0.18216	2.02323	0.01859	9.46892	
nonrel	0.48273	3.55053	0.18562	2.21388	0.00039	7.17748	
nonrel	0.71829	3.65979	0.22934	2.10951	0.21661	9.02226	
nonrel	0.68090	3.54137	0.19462	2.13496	0.01708	9.45882	
nonrel	0.69147	3.61046	0.22374	2.08543	0.14282	8.89920	
nonrel	0.43900	3.79832	0.25620	2.13521	0.27478	7.43162	
nonrel	0.49123	3.39624	0.15833	2.13901	0.08181	6.37804	
nonrel	0.58714	3.36670	0.15625	2.04164	0.20775	6.25667	
nonrel	0.35382	3.55172	0.19998	2.15627	0.02363	6.20486	
nonrel	0.63755	3.46272	0.17192	2.00459	0.12236	7.64192	
nonrel	0.74086	3.35498	0.15076	2.04088	0.06025	7.95080	
nonrel	0.77041	3.47780	0.18531	2.02837	0.16048	8.99864	
nonrel	0.68698	3.40567	0.17451	1.97697	0.07032	8.45252	
nonrel	0.84127	3.19767	0.11606	1.98478	0.08309	8.49814	
nonrel	0.67222	3.79441	0.25035	2.15797	0.29680	9.10640	
nonrel	0.59904	3.49765	0.19199	2.10979	0.04644	7.49299	
nonrel	0.32741	3.46654	0.19101	2.07623	0.00103	6.14655	
nonrel	0.69698	3.51619	0.18174	2.08863	0.03186	8.90488	
nonrel	0.64489	3.56474	0.21442	2.12093	0.15886	7.81388	
nonrel	0.49145	3.52230	0.18636	2.17410	0.04897	6.97331	
nonrel	0.58045	3.33474	0.14441	2.04920	0.22485	6.24688	
nonrel	0.59915	3.40746	0.16513	2.05313	0.08411	7.66402	
nonrel	0.82294	3.55105	0.20592	2.02977	0.43105	8.78695	
nonrel	0.77958	3.66930	0.23968	2.05756	0.35826	8.99975	
nonrel	0.53763	3.56471	0.20323	2.11735	0.08456	7.74332	
nonrel	0.57267	3.94875	0.33982	2.13370	0.29336	8.90634	
nonrel	0.54998	3.84391	0.29047	2.18501	0.38065	7.25422	
nonrel	0.62694	3.64302	0.22229	2.06162	0.29623	7.65565	
nonrel	0.73437	3.83257	0.28204	2.07121	0.34895	8.80579	
nonrel	0.79842	3.86529	0.31335	2.01585	0.53283	7.65578	
nonrel	0.77201	3.75157	0.26332	2.08066	0.45943	8.35587	
nonrel	0.68806	3.46726	0.17701	2.01095	0.05201	9.41500	
nonrel	0.65898	3.52099	0.18947	2.04151	0.08509	8.54689	
nonrel	0.81329	3.27151	0.14026	1.94035	0.08112	9.05958	
nonrel	0.81392	3.06530	0.08591	1.95324	0.05704	7.61544	
nonrel	0.59719	3.68728	0.23684	2.19086	0.12896	8.38581	
nonrel	0.66312	3.71635	0.27091	2.09582	0.52646	5.97261	
nonrel	0.66826	3.50958	0.18408	2.05714	0.11078	8.45476	
nonrel	0.72233	3.46794	0.19078	1.99684	0.14165	8.18003	
nonrel	0.69340	3.40360	0.17348	1.96666	0.00869	8.00168	
nonrel	0.48063	3.51156	0.20221	2.02112	0.02327	6.91991	
nonrel	0.52018	3.63913	0.20481	2.14234	0.15522	7.88192	
nonrel	0.45575	3.46814	0.19800	2.00446	0.02076	6.95976	
nonrel	0.60833	3.61359	0.21465	2.13819	0.01552	8.76687	
nonrel	0.78441	3.51937	0.17152	2.06713	0.35117	8.83515	
nonrel	0.79095	3.68499	0.22913	2.10135	0.37669	9.28686	
nonrel	0.73661	3.35643	0.14886	2.04098	0.13225	7.86655	
nonrel	0.72183	3.41506	0.15637	2.05102	0.00522	8.71524	
nonrel	0.80812	3.27774	0.13340	1.98239	0.12912	8.42073	
nonrel	0.83884	3.73085	0.25764	2.04056	0.42183	9.09829	
nonrel	0.42958	3.44030	0.15412	2.22889	0.05447	6.51231	
nonrel	0.70849	3.36255	0.14206	1.96159	0.09840	7.99255	
nonrel	0.71887	3.48281	0.16995	2.08197	0.16056	8.52918	
nonrel	0.49120	3.61462	0.20888	2.13260	0.05771	7.73071	
nonrel	0.62613	3.85538	0.27321	2.22187	0.29333	8.00877	
nonrel	0.69922	3.56035	0.19947	2.04727	0.17409	8.02277	
nonrel	0.76313	3.60493	0.21434	1.99769	0.21581	9.04166	
nonrel	0.75036	3.80429	0.30515	2.08249	0.33006	8.55950	
nonrel	0.56000	3.46316	0.16919	2.04661	0.02061	8.14015	
nonrel	0.70959	3.47941	0.17529	2.15192	0.20598	7.76649	
nonrel	0.76702	3.36913	0.15062	2.04325	0.10997	8.39186	
nonrel	0.82458	3.42107	0.17966	2.01430	0.25864	8.56384	
nonrel	0.80792	3.66466	0.23687	2.08391	0.35881	8.98218	
nonrel	0.66695	3.48463	0.17686	2.09803	0.02396	8.76543	
nonrel	0.77207	3.43993	0.16010	2.08568	0.10768	9.10938	
nonrel	0.71323	3.43912	0.16209	2.05665	0.02326	8.82675	
nonrel	0.66136	3.56357	0.20799	2.06556	0.05802	8.58028	
nonrel	0.63206	3.54617	0.20201	2.10490	0.02343	8.85843	
nonrel	0.55415	3.68827	0.23375	2.05147	0.02749	9.42522	
nonrel	0.72446	3.77861	0.27194	2.09482	0.45844	8.00315	
nonrel	0.73112	3.40357	0.14808	1.98972	0.02555	9.11562	
nonrel	0.79525	3.23431	0.13373	1.96195	0.16476	8.04940	
nonrel	0.74079	3.44747	0.17214	2.03669	0.09631	8.94814	
nonrel	0.76374	3.31430	0.14454	1.95774	0.01615	8.91418	
nonrel	0.71993	3.55769	0.19903	2.08173	0.37421	8.07457	
nonrel	0.72610	3.51532	0.17375	2.12220	0.07605	9.15669	
nonrel	0.69710	3.74673	0.25335	2.09195	0.27424	9.11061	
nonrel	0.62834	3.68483	0.23108	2.08730	0.20255	8.87273	
nonrel	0.81208	3.73318	0.29935	1.93246	0.50084	7.45694	
nonrel	0.60882	3.69296	0.23815	2.13253	0.00851	9.05863	
nonrel	0.78054	3.33424	0.15238	2.01064	0.07097	8.54620	
nonrel	0.63605	3.55944	0.20912	2.06592	0.08324	9.02294	
nonrel	0.77691	3.56882	0.18891	2.12290	0.29622	8.92111	
nonrel	0.71865	3.35474	0.16228	1.99556	0.04363	8.61773	
nonrel	0.76493	3.29611	0.14483	1.98566	0.01572	9.13639	
nonrel	0.54488	3.62286	0.22920	2.15005	0.50137	6.28518	
nonrel	0.75414	3.59227	0.21083	2.08654	0.22182	9.12782	
nonrel	0.70439	3.57912	0.22289	2.04035	0.14146	8.18506	
nonrel	0.60805	3.85336	0.30473	2.12715	0.06365	9.40911	
nonrel	0.62333	3.59173	0.19768	2.12767	0.03402	9.48288	
nonrel	0.66021	3.58881	0.23600	2.00555	0.08124	9.37358	
nonrel	0.79283	3.49402	0.16649	2.12709	0.09724	9.34373	
nonrel	0.47609	3.70644	0.26669	2.07931	0.07055	8.37871	
nonrel	0.51252	3.85191	0.32265	2.13693	0.33465	6.97474	
nonrel	0.74734	3.33976	0.15141	1.89366	0.07894	8.76561	
nonrel	0.63621	3.51016	0.19618	2.07052	0.00774	8.23519	
nonrel	0.53935	3.33242	0.15850	2.01527	0.22779	5.98745	
nonrel	0.58249	3.68561	0.25810	2.04613	0.03831	9.33988	
nonrel	0.76329	3.50779	0.19617	2.07312	0.37499	8.58517	
nonrel	0.72522	3.55293	0.20049	2.11497	0.08855	9.17141	
nonrel	0.65709	3.58121	0.21012	1.98872	0.04090	9.31723	
nonrel	0.76532	3.16003	0.10912	1.89899	0.12457	8.17139	
nonrel	0.60447	3.67593	0.23765	2.10829	0.04330	9.42592	
nonrel	0.54789	3.40435	0.15667	2.08365	0.02814	7.25900	
nonrel	0.59010	3.39108	0.15336	2.08971	0.09952	7.27971	
nonrel	0.63035	3.62378	0.22949	2.07227	0.29549	7.07205	
nonrel	0.81336	3.55132	0.19373	2.06158	0.41829	8.79789	
nonrel	0.80416	3.43802	0.16549	2.03344	0.18015	9.35964	
nonrel	0.55976	3.64885	0.22426	2.15586	0.24149	7.05976	
nonrel	0.70077	3.73089	0.22889	2.15875	0.40070	9.09166	
nonrel	0.51568	3.45424	0.16715	2.11808	0.01578	6.90184	
nonrel	0.71681	4.08847	0.38702	2.06643	0.52286	8.03269	
nonrel	0.78898	3.50095	0.18307	2.11314	0.22097	8.92530	
nonrel	0.74944	3.02912	0.09200	1.83353	0.08533	6.50322	
nonrel	0.76190	3.43156	0.17757	2.04077	0.11704	9.40105	
nonrel	0.66761	3.42494	0.15417	2.10429	0.04087	8.35044	
nonrel	0.56472	3.50486	0.19896	2.03797	0.10930	7.22322	
nonrel	0.70773	3.64073	0.25787	2.01147	0.06373	9.39594	
nonrel	0.68005	3.45833	0.17965	2.02215	0.16618	8.90618	
nonrel	0.81099	3.69605	0.23672	2.07512	0.42256	8.81658	
nonrel	0.83407	3.91377	0.31069	2.07383	0.57900	9.19439	
nonrel	0.75133	4.02607	0.34022	2.08896	0.53482	9.14103	
nonrel	0.66076	3.77618	0.25281	2.18700	0.26412	9.04994	
nonrel	0.70199	3.53924	0.18623	2.06655	0.23322	8.74917	
nonrel	0.68261	3.54190	0.20301	2.00350	0.36905	7.26955	
nonrel	0.70796	3.55252	0.19941	2.01941	0.22789	7.91314	
nonrel	0.66638	3.42891	0.16331	2.02090	0.20733	7.81130	
nonrel	0.70546	3.47097	0.18547	2.06107	0.15498	9.21836	
nonrel	0.70598	3.72054	0.23371	2.24140	0.37139	7.74691	
nonrel	0.72926	3.41842	0.15795	2.10384	0.03758	8.76217	
nonrel	0.61463	3.55074	0.19532	2.14183	0.05089	8.30683	
nonrel	0.81183	3.64622	0.22889	2.07285	0.30599	9.48373	
nonrel	0.76361	3.63405	0.21674	2.08233	0.40030	9.13916	
nonrel	0.78989	3.22483	0.12324	1.96386	0.05813	7.73697	
nonrel	0.40790	3.39804	0.14892	2.16467	0.06632	5.97982	
nonrel	0.58280	3.44255	0.15751	2.20001	0.19330	6.22422	
nonrel	0.69420	4.20122	0.44716	2.05933	0.56155	7.82443	
nonrel	0.73256	4.20053	0.40959	2.13886	0.53230	8.94444	
nonrel	0.25235	3.43487	0.16252	2.12313	0.00828	6.24923	
nonrel	0.69377	3.29638	0.14191	2.07348	0.00330	8.10195	
nonrel	0.80452	3.18784	0.12109	1.96497	0.03669	8.06899	
nonrel	0.70713	3.64390	0.21548	2.09072	0.13812	9.30268	
nonrel	0.67280	3.62227	0.21015	2.09881	0.02795	9.37708	
nonrel	0.59875	3.70864	0.23002	2.10223	0.15971	8.59445	
nonrel	0.62391	3.60113	0.19434	2.15935	0.22559	8.21402	
nonrel	0.75353	3.62668	0.21870	2.17471	0.22405	9.20567	
nonrel	0.54701	3.71659	0.22884	2.15631	0.08455	8.53405	
nonrel	0.62667	3.51764	0.20238	2.09104	0.01285	8.67949	
nonrel	0.72358	3.30795	0.12810	2.05617	0.08451	8.06822	
nonrel	0.73390	3.50328	0.20784	1.94581	0.14981	7.87040	
nonrel	0.56209	3.61065	0.20550	2.09464	0.06102	8.55931	
nonrel	0.64491	3.59956	0.20759	2.14468	0.04965	9.17173	
nonrel	0.68656	3.56102	0.20593	1.99956	0.06241	9.03138	
nonrel	0.72975	3.52803	0.20212	2.01914	0.09506	9.31628	
nonrel	0.84255	3.16540	0.12788	1.86906	0.10107	7.81733	
nonrel	0.65811	4.42399	0.46630	2.24115	0.59434	8.29586	
nonrel	0.71427	3.91026	0.29333	2.18633	0.33487	9.46340	
nonrel	0.62372	3.67210	0.22398	2.11278	0.05164	9.11113	
nonrel	0.65391	3.22482	0.13054	2.01608	0.01278	7.04231	
nonrel	0.55748	3.63562	0.22584	2.04258	0.02947	9.46652	
nonrel	0.68713	3.38775	0.17205	2.01729	0.02010	8.81064	
nonrel	0.54573	3.76357	0.24273	2.22938	0.14594	8.32950	
nonrel	0.71849	3.78243	0.27142	2.04394	0.45808	7.70957	
nonrel	0.62455	3.68252	0.21469	2.14771	0.07344	8.96064	
nonrel	0.49915	3.62760	0.23189	2.10306	0.02359	8.67574	
nonrel	0.67011	3.37160	0.14716	2.13311	0.00695	8.31198	
nonrel	0.73955	3.95653	0.31944	2.12928	0.41810	9.31649	
nonrel	0.65166	3.89152	0.31144	2.06326	0.25600	8.78110	
nonrel	0.71181	3.23579	0.11923	1.94662	0.16392	8.02610	
nonrel	0.58470	3.67229	0.24199	2.05293	0.17115	8.01645	
nonrel	0.57832	3.63817	0.23599	2.03679	0.07435	8.68900	
nonrel	0.64813	3.28420	0.13510	2.01001	0.00232	7.01245	
nonrel	0.76211	3.31877	0.14224	1.95344	0.00034	9.26705	
nonrel	0.73443	3.89295	0.29993	2.05924	0.46242	8.33912	
nonrel	0.73165	3.44290	0.18149	2.07100	0.00996	9.36906	
nonrel	0.67034	3.69699	0.22788	2.11315	0.26365	9.22199	
nonrel	0.69184	3.65075	0.20603	2.12351	0.31162	8.71281	
nonrel	0.57086	3.59555	0.23921	2.03094	0.08721	8.46595	
nonrel	0.74849	3.63889	0.22243	2.04515	0.22160	9.47804	
nonrel	0.73387	4.11350	0.38104	2.19745	0.58645	7.32408	
nonrel	0.55404	3.76250	0.27291	2.11558	0.00015	9.34799	
nonrel	0.73241	3.69341	0.22294	2.15088	0.23620	9.28076	
nonrel	0.70395	3.51286	0.20699	1.94030	0.04410	9.10422	
nonrel	0.80871	3.17866	0.10617	1.94139	0.06428	8.87887	
nonrel	0.81781	3.50894	0.19094	2.06790	0.35305	8.41911	
nonrel	0.80063	3.32220	0.15004	2.01583	0.01025	8.78917	
nonrel	0.75840	3.51150	0.20013	2.03477	0.13964	8.91371	
nonrel	0.64126	3.59821	0.21174	2.09963	0.09678	8.57449	
nonrel	0.83880	3.75162	0.24686	2.07867	0.50736	8.74930	
nonrel	0.67725	3.59363	0.18746	2.18670	0.23422	8.71580	
nonrel	0.73144	3.44731	0.17423	2.06135	0.37834	8.03374	
nonrel	0.75132	3.40279	0.17128	2.04661	0.16348	7.98086	
nonrel	0.78151	3.39792	0.14317	2.13024	0.08880	9.26250	
nonrel	0.51748	3.82492	0.26076	2.16746	0.07392	9.04172	
nonrel	0.61114	3.51046	0.19284	2.05769	0.19963	7.69684	
nonrel	0.58719	3.69591	0.20288	2.19648	0.10875	9.18818	
nonrel	0.74279	3.39909	0.16159	2.03192	0.06734	8.76433	
nonrel	0.50118	3.48422	0.15845	2.15028	0.01337	7.73869	
nonrel	0.79471	4.19814	0.42725	2.12116	0.51079	9.30269	
nonrel	0.58801	3.79254	0.28087	2.11491	0.06674	9.45162	
nonrel	0.66076	3.60662	0.21891	2.09840	0.10568	8.96848	
nonrel	0.69705	3.36440	0.14272	2.12978	0.15277	7.86039	
nonrel	0.69245	3.51698	0.18143	2.04056	0.10987	9.35802	
nonrel	0.69280	3.68427	0.23383	2.11607	0.22299	9.06286	
nonrel	0.80631	3.52464	0.20331	2.03276	0.34740	7.99836	
nonrel	0.52565	3.74330	0.23159	2.24824	0.49940	6.31634	
nonrel	0.65994	3.46133	0.18819	1.99148	0.10496	8.64443	
nonrel	0.62334	3.35634	0.14966	2.04914	0.02025	7.52926	
nonrel	0.50375	3.52297	0.19994	2.06264	0.05617	7.02676	
nonrel	0.57068	3.50658	0.19496	1.98927	0.00193	8.21132	
nonrel	0.64438	3.51233	0.19832	2.03883	0.17451	7.79249	
nonrel	0.49384	3.56966	0.21028	2.13384	0.02540	7.60831	
nonrel	0.60566	3.27803	0.13688	2.13202	0.27771	6.10475	
nonrel	0.66255	3.53451	0.20139	2.03707	0.31620	7.38720	
nonrel	0.61178	3.63049	0.22170	2.04555	0.09908	9.17918	
nonrel	0.65712	3.63839	0.23520	2.08702	0.00667	9.41018	
nonrel	0.57575	3.67293	0.24027	2.06356	0.02599	8.43794	
nonrel	0.40699	3.68857	0.21793	2.20145	0.12694	7.25139	
nonrel	0.69840	3.52182	0.18163	2.03703	0.10211	9.21288	
nonrel	0.60676	3.70888	0.23848	2.09847	0.14604	8.76421	
nonrel	0.68115	3.66934	0.24845	2.10256	0.17328	8.95202	
nonrel	0.60597	3.48998	0.19582	1.98350	0.11595	7.91267	
nonrel	0.80712	3.39203	0.15659	2.00338	0.06105	9.31420	
nonrel	0.61885	3.57595	0.19292	2.11193	0.01982	9.40067	
nonrel	0.77664	3.89678	0.28361	2.10852	0.58836	9.33978	
nonrel	0.77270	3.51751	0.19720	2.08038	0.20101	8.66397	
nonrel	0.69399	3.65409	0.24463	2.02035	0.16178	8.67068	
nonrel	0.77308	3.77344	0.30148	1.90980	0.44561	8.38195	
nonrel	0.75610	3.56498	0.20222	2.03790	0.16402	9.10360	
nonrel	0.77814	3.55065	0.21082	1.96809	0.29812	8.35221	
nonrel	0.49728	3.70061	0.20383	2.24113	0.09158	8.78976	
nonrel	0.67642	3.69549	0.24395	2.05920	0.10623	9.32180	
nonrel	0.56515	3.43727	0.16303	2.15438	0.09151	6.89684	
nonrel	0.38352	3.88776	0.28618	2.16339	0.30457	7.19098	
nonrel	0.57671	3.85578	0.28686	2.17457	0.14913	9.42033	
nonrel	0.20942	3.48218	0.16853	2.18759	0.02791	5.84936	
nonrel	0.62348	3.74428	0.27084	2.04711	0.16795	9.03308	
nonrel	0.25949	3.52654	0.16906	2.30309	0.10680	5.98038	
nonrel	0.78160	3.56197	0.23457	2.02604	0.44674	7.64040	
nonrel	0.65044	3.60474	0.22376	2.04610	0.02152	9.23938	
nonrel	0.44512	3.43921	0.16028	2.16738	0.08008	6.26404	
nonrel	0.62561	3.45340	0.17874	1.99582	0.04944	7.76382	
nonrel	0.60640	3.32610	0.16787	2.07548	0.10681	6.60401	
nonrel	0.73951	3.73405	0.25458	2.12065	0.38845	8.25082	
nonrel	0.60337	3.70165	0.24656	2.09801	0.04442	9.19753	
nonrel	0.72721	3.48208	0.17478	2.10893	0.13349	8.74110	
nonrel	0.76865	3.67680	0.24492	2.00340	0.43735	8.24300	
nonrel	0.79598	3.38198	0.15314	2.08555	0.10275	9.26110	
nonrel	0.64200	3.68773	0.22130	2.14446	0.03528	9.10577	
nonrel	0.82793	4.11805	0.39253	2.06662	0.64577	8.54968	
nonrel	0.68612	3.22252	0.12697	2.02866	0.09461	6.54892	
nonrel	0.77740	3.46388	0.19590	2.08464	0.13656	9.27709	
nonrel	0.48559	3.54943	0.19485	2.17130	0.05443	7.38657	
nonrel	0.72077	3.40380	0.15422	2.07811	0.00096	9.26296	
nonrel	0.68341	3.69572	0.25503	2.15128	0.09839	9.05277	
nonrel	0.50318	3.48405	0.16164	2.11450	0.05385	7.39912	
nonrel	0.66944	3.07990	0.10677	1.90658	0.21175	5.56147	
nonrel	0.62652	3.27712	0.13360	2.02492	0.01040	7.98319	
nonrel	0.60040	3.72160	0.22613	2.18840	0.09691	9.04692	
nonrel	0.37581	3.56784	0.21715	2.10062	0.05315	6.54596	
nonrel	0.59052	3.58209	0.20001	2.09238	0.25529	8.00901	
nonrel	0.70320	3.54172	0.18789	2.02687	0.16516	9.39853	
nonrel	0.66407	3.59288	0.20895	2.08767	0.07497	8.86394	
nonrel	0.64438	3.51509	0.18728	2.12926	0.07742	7.92735	
nonrel	0.74139	3.48872	0.19762	1.95861	0.09060	8.58631	
nonrel	0.58220	3.36214	0.15247	2.05559	0.02649	7.09643	
nonrel	0.75173	3.37706	0.14466	2.05763	0.13356	8.85193	
nonrel	0.69457	3.67623	0.26427	2.04628	0.20482	8.45661	
nonrel	0.73000	3.52766	0.19903	2.03351	0.20155	8.35366	
nonrel	0.59699	3.69426	0.24400	2.06228	0.05865	9.47129	
nonrel	0.65885	3.54103	0.21066	2.05621	0.06462	8.01977	
nonrel	0.76421	3.77306	0.25729	2.10473	0.31777	9.48042	
nonrel	0.70441	3.49672	0.15531	2.21713	0.02561	9.39583	
nonrel	0.76558	3.33590	0.15107	1.95513	0.04767	9.15585	
nonrel	0.66206	3.71588	0.25872	2.06321	0.24290	9.03450	
nonrel	0.67945	3.49095	0.18610	2.05505	0.00693	8.64967	
nonrel	0.62313	3.66681	0.24252	2.06010	0.35655	7.53715	
nonrel	0.63238	3.49794	0.17483	2.12391	0.04766	8.81124	
nonrel	0.74041	3.60661	0.20096	2.08710	0.29464	8.71450	
nonrel	0.65939	3.52098	0.19814	2.01550	0.04154	9.36917	
nonrel	0.67257	3.38777	0.16916	2.04316	0.01540	8.35541	
nonrel	0.76530	3.42176	0.15953	2.14091	0.14200	9.07363	
nonrel	0.78652	3.60348	0.24865	1.98090	0.23425	9.20832	
nonrel	0.87385	3.25030	0.12913	1.91120	0.13763	8.90075	
nonrel	0.80778	3.31672	0.14683	1.93840	0.12470	8.97251	
nonrel	0.61344	3.60750	0.21020	2.16371	0.23151	7.69083	
nonrel	0.70416	3.48376	0.16822	2.11040	0.06809	9.09886	
nonrel	0.74167	3.48743	0.18371	1.97099	0.32199	7.63016	
nonrel	0.67526	3.52051	0.18593	2.04810	0.05041	9.25965	
nonrel	0.78542	3.47984	0.17902	2.02085	0.05474	9.20483	
nonrel	0.71010	3.27892	0.13510	1.95992	0.12706	7.60904	
nonrel	0.52817	3.43140	0.15475	2.13641	0.01770	7.17009	
nonrel	0.73345	3.46616	0.19248	1.98286	0.29598	7.65759	
nonrel	0.45077	3.49010	0.18669	2.08996	0.04331	6.52000	
nonrel	0.74984	3.39247	0.15863	2.07505	0.05142	8.97617	
nonrel	0.67941	3.56324	0.21401	2.06081	0.13350	8.78396	
nonrel	0.71912	3.35758	0.15381	2.03579	0.26472	6.71701	
nonrel	0.87698	3.56484	0.21891	1.98674	0.41909	9.15215	
nonrel	0.62429	3.76509	0.28051	2.10709	0.25075	8.56662	
nonrel	0.72154	3.59914	0.22344	2.06429	0.32474	7.37652	
nonrel	0.58917	3.53054	0.19231	2.06779	0.14089	7.55968	
nonrel	0.63268	3.43522	0.16620	2.05400	0.02629	8.45266	
nonrel	0.75131	3.57979	0.19949	2.09357	0.21191	8.81871	
nonrel	0.59512	3.36648	0.13992	2.12673	0.07898	7.39587	
nonrel	0.41096	3.74525	0.25018	2.22916	0.12904	7.04609	
nonrel	0.74143	3.53689	0.19756	2.03337	0.09428	9.24522	
nonrel	0.55940	3.56395	0.20565	2.14875	0.02812	7.40773	
nonrel	0.71980	3.76389	0.25833	2.09337	0.32764	8.66934	
nonrel	0.66423	3.28125	0.13639	2.09454	0.04394	7.25799	
nonrel	0.47788	3.46284	0.15796	2.07929	0.04774	7.94257	
nonrel	0.71942	3.49939	0.18082	2.02841	0.05844	9.13992	
nonrel	0.65351	3.62859	0.22302	2.08371	0.12962	8.02698	
nonrel	0.61098	3.81092	0.25040	2.16655	0.40486	8.13151	
nonrel	0.80988	3.64297	0.22766	2.02782	0.38136	8.56772	
nonrel	0.82125	3.72264	0.27902	1.98102	0.42842	8.86654	
nonrel	0.72813	3.55814	0.20879	2.02740	0.40118	7.53454	
nonrel	0.69890	3.40775	0.17256	2.02682	0.08157	8.12057	
nonrel	0.58289	3.70396	0.25545	2.11177	0.20525	7.52243	
nonrel	0.63701	3.96647	0.31395	2.24811	0.24085	9.42818	
nonrel	0.53587	3.61016	0.24630	2.02409	0.15826	7.50103	
nonrel	0.59956	3.64302	0.23857	2.11087	0.11281	7.96615	
nonrel	0.72184	3.53106	0.19949	2.04067	0.09212	9.17608	
nonrel	0.68861	3.36315	0.16041	1.99110	0.09975	7.47841	
nonrel	0.71506	3.60627	0.21687	2.09466	0.19536	8.86881	
nonrel	0.80901	3.28072	0.12569	1.97460	0.04214	8.99592	
nonrel	0.78339	3.41963	0.16932	1.99821	0.29807	8.73748	
nonrel	0.74266	3.40158	0.14843	2.01927	0.04182	9.46803	
nonrel	0.66528	3.51092	0.17730	2.14539	0.08312	9.25868	
nonrel	0.71039	3.62434	0.22705	2.02760	0.38861	7.68563	
nonrel	0.57825	3.46754	0.18899	1.98241	0.03947	7.55581	
nonrel	0.67322	3.41379	0.15908	2.12608	0.00610	8.20594	
nonrel	0.69883	3.44155	0.16912	2.05680	0.04655	8.82548	
nonrel	0.65068	3.82920	0.24551	2.19188	0.23747	9.15566	
nonrel	0.66015	3.58134	0.19552	2.19814	0.09674	8.94762	
nonrel	0.52956	3.70566	0.22576	2.17681	0.10033	8.11976	
nonrel	0.62789	3.64431	0.21871	2.12065	0.10272	9.32469	
nonrel	0.67449	3.87373	0.32118	2.07609	0.46040	7.24550	
nonrel	0.64548	3.45517	0.16695	2.14283	0.08278	7.85472	
nonrel	0.73632	3.43949	0.17016	2.08977	0.04001	8.62934	
nonrel	0.73773	3.41816	0.15697	2.09693	0.09039	9.14212	
nonrel	0.63451	4.04946	0.35590	2.12217	0.47870	8.17153	
nonrel	0.65843	3.56104	0.19228	2.10675	0.01054	9.15641	
nonrel	0.71521	3.54623	0.20511	1.96544	0.13007	9.46361	
nonrel	0.67966	3.33262	0.15112	2.06286	0.05650	8.48601	
nonrel	0.63191	3.58415	0.21083	2.04281	0.10766	8.49146	
nonrel	0.86649	3.58645	0.22701	2.03697	0.33199	9.16547	
nonrel	0.63839	3.69602	0.23654	2.07728	0.27528	8.38774	
nonrel	0.69728	3.39454	0.15987	2.00469	0.02643	8.39608	
nonrel	0.68451	3.52307	0.19191	2.02875	0.12050	8.52789	
nonrel	0.72218	3.61225	0.21036	2.08193	0.21270	9.38436	
nonrel	0.30134	3.34328	0.16449	2.08261	0.02337	5.61221	
nonrel	0.74873	3.76646	0.27469	2.12202	0.27868	8.91858	
nonrel	0.64781	3.38591	0.15951	1.98552	0.03493	8.14982	
nonrel	0.38663	3.53204	0.19935	2.16168	0.00077	6.75701	
nonrel	0.66604	3.57685	0.20773	2.11733	0.07704	9.33930	
nonrel	0.83910	3.28402	0.14220	2.04692	0.14600	8.79844	
nonrel	0.72404	3.45308	0.18356	1.98194	0.14444	9.11762	
nonrel	0.80866	3.20131	0.12845	1.93010	0.00616	8.16949	
nonrel	0.64951	3.73527	0.25775	2.11562	0.26580	7.98808	
nonrel	0.65444	3.59641	0.19485	2.09834	0.06198	9.27179	
nonrel	0.69323	3.44480	0.15617	2.09113	0.17071	9.15081	
nonrel	0.63828	3.45422	0.17155	2.09977	0.09000	7.65340	
nonrel	0.57192	3.62145	0.18854	2.22600	0.01593	9.26675	
nonrel	0.76231	3.96235	0.36375	2.00942	0.42205	8.97427	
nonrel	0.66837	3.84015	0.29758	2.15787	0.60090	6.22060	
nonrel	0.68292	3.58702	0.20698	2.12345	0.07828	9.08574	
nonrel	0.72955	3.59531	0.21683	2.13934	0.08977	8.96588	
nonrel	0.87798	3.36944	0.16407	2.00424	0.21497	9.13069	
nonrel	0.73104	3.48883	0.17931	2.04685	0.04268	9.19690	
nonrel	0.72575	3.66138	0.22083	2.09722	0.17983	9.43831	
nonrel	0.81009	3.16509	0.11988	1.96360	0.03821	7.56899	
nonrel	0.67497	3.63508	0.23250	2.03261	0.22563	7.62148	
nonrel	0.67405	3.35633	0.14460	2.03757	0.03827	7.44378	
nonrel	0.66223	3.61459	0.20050	2.20687	0.00114	9.14991	
nonrel	0.67659	3.62567	0.21341	2.17647	0.20553	9.26697	
nonrel	0.71141	3.57993	0.21326	2.03325	0.30323	8.20172	
nonrel	0.62647	3.51992	0.17500	2.11606	0.01605	8.74910	
nonrel	0.79207	3.57859	0.21839	2.00742	0.28265	9.15596	
nonrel	0.62895	3.47599	0.17811	2.07763	0.02431	8.28192	
nonrel	0.53646	3.68554	0.22973	2.16240	0.03801	8.75706	
nonrel	0.56348	3.41198	0.18530	1.98908	0.08464	7.40953	
nonrel	0.60209	3.64930	0.20735	2.13329	0.15266	8.38579	
nonrel	0.49584	3.68324	0.22734	2.16127	0.08468	7.71366	
nonrel	0.71978	3.64232	0.20710	2.13460	0.30204	9.43323	
nonrel	0.69862	3.55088	0.20581	1.98688	0.18329	8.74337	
nonrel	0.72757	3.42828	0.15383	2.06655	0.19056	8.72630	
nonrel	0.65700	3.56728	0.20484	2.07870	0.05264	8.79491	
nonrel	0.61133	3.50193	0.19605	2.02709	0.01837	7.96844	
nonrel	0.62771	3.54190	0.20213	2.02293	0.10419	8.85829	
nonrel	0.52127	3.57970	0.19772	2.17465	0.14771	6.90222	
nonrel	0.44339	3.60512	0.23010	2.14277	0.09080	7.46818	
nonrel	0.79487	3.28561	0.12798	1.95181	0.08717	8.91630	
nonrel	0.70229	3.45044	0.17773	1.98514	0.02540	8.71215	
nonrel	0.65959	3.49950	0.19700	2.00692	0.11941	7.49915	
nonrel	0.61718	3.54171	0.20647	2.05021	0.19759	7.49141	
nonrel	0.75911	3.28104	0.12132	2.05732	0.07547	8.57994	
nonrel	0.52981	3.58096	0.20923	2.05954	0.02935	7.91999	
nonrel	0.43313	3.55950	0.19689	2.18385	0.01074	6.76441	
nonrel	0.61545	3.62614	0.21419	2.13731	0.06476	8.55370	
nonrel	0.67037	3.51085	0.19189	2.02481	0.00560	8.67137	
nonrel	0.59113	3.64447	0.23015	2.10225	0.07132	8.06479	
nonrel	0.78760	3.26433	0.13297	2.01027	0.03700	8.24087	
nonrel	0.73942	3.58352	0.22890	1.98877	0.12104	9.03477	
nonrel	0.74778	3.52405	0.18701	2.03887	0.27137	9.21468	
nonrel	0.80996	3.39655	0.18701	1.90576	0.12347	8.97656	
nonrel	0.74130	3.51584	0.18735	2.04633	0.13023	9.31255	
nonrel	0.72470	3.49352	0.18050	2.05527	0.10237	9.24925	
nonrel	0.68708	3.31992	0.14792	1.98429	0.00741	7.94267	
nonrel	0.72797	3.23681	0.12437	2.05030	0.09229	8.20458	
nonrel	0.68259	3.52759	0.19395	2.06604	0.13604	8.41565	
nonrel	0.64234	3.64223	0.21693	2.13697	0.02799	9.28036	
nonrel	0.55549	3.24700	0.13104	2.13583	0.08451	6.01361	
nonrel	0.72524	3.37417	0.15784	2.03687	0.05918	8.27890	
nonrel	0.56842	3.41124	0.15065	2.12989	0.03882	7.56394	
nonrel	0.38372	3.59992	0.23751	2.29804	0.52274	3.84876	
nonrel	0.67475	3.50667	0.17257	2.07958	0.02285	9.40879	
nonrel	0.67805	3.51431	0.17200	2.12962	0.00216	9.47102	
nonrel	0.75211	3.62420	0.20985	2.07884	0.18141	9.34039	
nonrel	0.68632	3.35869	0.14900	2.05335	0.06623	7.79467	
nonrel	0.49971	3.89253	0.27195	2.24311	0.08370	9.06710	
nonrel	0.55775	3.86324	0.31519	2.11351	0.37113	7.46020	
nonrel	0.64616	3.67701	0.22865	2.09249	0.06880	9.23451	
nonrel	0.61397	3.48861	0.18535	2.07042	0.03762	7.99225	
nonrel	0.77969	3.30933	0.14483	1.97814	0.18394	8.00714	
nonrel	0.75704	3.71115	0.25370	2.04275	0.35641	8.89432	
nonrel	0.75358	3.85702	0.27356	2.12911	0.45010	9.18542	
nonrel	0.76722	3.51553	0.18481	1.96319	0.17148	9.30292	
nonrel	0.79279	3.49789	0.20459	1.95641	0.07529	9.25711	
nonrel	0.66727	3.41232	0.16155	1.99535	0.06719	8.91860	
nonrel	0.68794	3.37616	0.15392	2.09264	0.11259	7.97029	
nonrel	0.79432	3.57398	0.20044	2.06463	0.17352	9.11986	
nonrel	0.56270	3.61233	0.20438	2.14427	0.06020	8.06364	
nonrel	0.75801	3.35488	0.15070	1.94217	0.08105	9.36713	
nonrel	0.64670	3.74140	0.25124	2.07753	0.21614	9.40400	
nonrel	0.64204	3.40337	0.16888	2.04868	0.17725	8.00438	
nonrel	0.70297	3.48423	0.18716	2.04746	0.08497	8.15258	
nonrel	0.76962	3.48090	0.17450	2.01434	0.16706	8.98988	
nonrel	0.59068	3.48353	0.16904	2.12773	0.01640	8.37595	
nonrel	0.61851	3.45623	0.19005	2.04833	0.14155	6.65190	
nonrel	0.70041	3.45408	0.17726	2.06352	0.24828	7.28476	
nonrel	0.57358	3.51376	0.18391	2.11370	0.01145	7.83160	
nonrel	0.63754	3.46218	0.18019	1.99311	0.01169	8.13121	
nonrel	0.57603	3.54299	0.19827	2.05533	0.02817	7.70534	
nonrel	0.61840	3.63674	0.21656	2.16541	0.05541	8.73581	
nonrel	0.58849	4.17931	0.38024	2.22383	0.40778	9.32154	
nonrel	0.55387	3.40730	0.16861	2.09826	0.01390	7.60968	
nonrel	0.65413	3.35834	0.14167	2.15085	0.02412	8.54065	
nonrel	0.56734	3.62381	0.21648	2.05538	0.01277	9.18755	
nonrel	0.64338	3.62719	0.21359	2.12490	0.15648	8.59622	
nonrel	0.45076	3.76360	0.26024	2.16209	0.30549	6.45208	
nonrel	0.68908	3.44250	0.17167	1.96262	0.00085	9.15493	
nonrel	0.62447	3.60670	0.20881	2.07334	0.09973	9.26461	
nonrel	0.68929	3.61136	0.21359	2.08812	0.29022	8.39764	
nonrel	0.74214	3.72990	0.24710	2.09671	0.33476	9.15916	
nonrel	0.76050	3.33213	0.14469	2.01451	0.10957	8.68338	
nonrel	0.74253	3.65152	0.25281	2.00414	0.16449	9.19969	
nonrel	0.70017	3.41596	0.15072	2.10150	0.07945	9.25500	
nonrel	0.80307	3.32183	0.14919	2.03392	0.00469	9.42766	
nonrel	0.72595	3.45007	0.18598	2.04093	0.00764	9.17438	
nonrel	0.48329	3.17009	0.10672	2.04389	0.12719	5.45078	
nonrel	0.57588	3.43272	0.17623	2.01865	0.05758	7.80838	
nonrel	0.65073	3.23931	0.11638	2.10808	0.04087	6.94696	
nonrel	0.65758	3.50440	0.17262	2.08440	0.00399	8.17453	
nonrel	0.69132	3.44979	0.18039	2.04698	0.01213	8.50670	
nonrel	0.65106	3.75544	0.23287	2.21712	0.21053	8.84951	
nonrel	0.59141	3.50019	0.17575	2.16798	0.12272	8.21807	
nonrel	0.84175	3.59738	0.21962	2.00724	0.42308	9.00269	
nonrel	0.65546	3.43844	0.16987	2.06771	0.00143	8.35386	
nonrel	0.75106	3.34695	0.14697	2.06865	0.01167	9.17979	
rel	0.33718	4.32636	0.06264	2.38168	0.79928	3.32403	
rel	0.64141	4.87959	0.15513	2.12316	0.55676	7.98686	
rel	0.74819	4.65187	0.11633	2.10106	0.61263	8.56532	
rel	0.45217	4.71870	0.12462	2.20370	0.65341	5.30225	
rel	0.62270	4.58748	0.10308	2.06622	0.76420	5.60420	
rel	0.79561	4.27634	0.05854	1.95682	0.40065	9.40831	
rel	0.80954	4.56086	0.10032	2.05150	0.55192	8.95299	
rel	0.57453	4.55055	0.10630	2.09283	0.67799	5.87061	
rel	0.76082	4.75287	0.14152	2.03305	0.54809	9.31035	
rel	0.65707	4.35008	0.08229	1.97766	0.48149	7.01152	
rel	0.37771	4.60064	0.10329	2.28094	0.87055	3.62007	
rel	0.57377	4.59090	0.10935	2.05174	0.59314	6.81768	
rel	0.70042	4.14504	0.04664	1.97823	0.25498	8.90869	
rel	0.57545	4.75951	0.13749	2.12384	0.76270	5.74058	
rel	0.70942	4.46169	0.08731	1.98827	0.67632	6.88297	
rel	0.59183	4.32927	0.07126	2.02253	0.65125	5.23006	
rel	0.52434	4.96976	0.16124	2.20105	0.81299	5.28830	
rel	0.72616	4.76690	0.15848	1.95441	0.79649	6.64396	
rel	0.62867	4.50833	0.08698	2.08404	0.50987	7.90152	
rel	0.59048	4.46453	0.08628	2.08065	0.48327	7.35915	
rel	0.77125	4.54872	0.10053	2.04064	0.67950	6.85528	
rel	0.40106	4.18131	0.05364	2.26880	0.59617	4.05854	
rel	0.75635	4.77170	0.15092	2.01734	0.75477	6.76631	
rel	0.76782	4.52143	0.11301	1.96803	0.65701	8.11281	
rel	0.38404	4.50490	0.08532	2.14383	0.63212	4.66625	
rel	0.64892	4.28327	0.06881	1.93535	0.49999	7.03426	
rel	0.56507	4.45874	0.08995	2.06977	0.61054	6.36968	
rel	0.69361	4.48336	0.09549	2.01289	0.62637	6.62610	
rel	0.60781	4.27617	0.06996	2.03264	0.68937	4.62948	
rel	0.48251	4.98036	0.17463	2.20654	0.82695	4.61865	
rel	0.51462	4.14760	0.04758	2.07854	0.62912	4.57470	
rel	0.54589	4.08813	0.04288	2.06974	0.57316	4.60277	
rel	0.61528	4.40930	0.08426	2.04677	0.61495	5.70504	
rel	0.62107	4.47506	0.09035	2.04761	0.39988	8.01043	
rel	0.59923	4.70040	0.11547	2.13366	0.77017	5.41699	
rel	0.70280	4.37804	0.07256	1.99113	0.44033	8.76714	
rel	0.72078	4.21629	0.05569	1.96208	0.45647	8.08460	
rel	0.52547	4.53939	0.09692	2.10861	0.59852	6.26757	
rel	0.45528	4.17165	0.05377	2.08971	0.62220	3.99900	
rel	0.51403	4.36576	0.07348	2.12779	0.61499	5.01762	
rel	0.51679	5.02163	0.18951	2.19033	0.63072	6.46662	
rel	0.76611	4.63891	0.11784	2.05104	0.50748	8.96702	
rel	0.85044	4.88176	0.17100	2.05557	0.64470	9.01665	
rel	0.69384	4.63498	0.12182	1.99514	0.82763	5.67600	
rel	0.60786	4.29435	0.07111	1.99628	0.68491	5.40434	
rel	0.58323	4.27795	0.06348	2.00671	0.55723	5.86444	
rel	0.70329	4.78042	0.14502	2.02891	0.77935	6.43319	
rel	0.50199	4.40718	0.07939	2.15132	0.66723	4.75297	
rel	0.41654	4.80346	0.14454	2.16442	0.58614	5.72307	
rel	0.64492	4.21572	0.06564	1.94559	0.51719	6.25798	
rel	0.47847	4.34523	0.06532	2.22392	0.72975	4.37535	
rel	0.60624	4.58881	0.11870	2.05678	0.56442	7.19782	
rel	0.50941	4.78890	0.14155	2.20690	0.87734	4.02989	
rel	0.57858	4.31573	0.07591	2.07491	0.51699	6.21716	
rel	0.59703	4.83783	0.15012	2.04848	0.77348	6.33358	
rel	0.60393	4.36239	0.07685	2.11383	0.65293	5.14079	
rel	0.45082	4.71390	0.12909	2.16107	0.68148	5.08102	
rel	0.77315	4.75437	0.14233	2.04901	0.60796	8.72669	
rel	0.72515	4.46765	0.09176	2.00105	0.39704	9.47166	
rel	0.67739	4.18913	0.06153	2.01562	0.40781	7.72476	
rel	0.48410	4.28757	0.06734	2.08161	0.61915	4.82233	
rel	0.77103	4.48369	0.10828	1.91944	0.59713	7.40653	
rel	0.60934	4.50148	0.10434	2.02258	0.61541	6.04620	
rel	0.81281	4.55518	0.11901	1.93776	0.58128	7.82335	
rel	0.42360	4.10087	0.04547	2.03550	0.37944	5.74028	
rel	0.75222	4.51224	0.09653	2.04103	0.53523	8.07141	
rel	0.70192	4.50620	0.10383	1.96078	0.58322	7.26320	
rel	0.64240	4.15223	0.04829	2.00555	0.38360	6.98273	
rel	0.65277	4.35494	0.08415	1.95183	0.62691	5.85083	
rel	0.62157	4.47603	0.08800	2.09131	0.54467	6.98619	
rel	0.66729	4.47577	0.08890	2.08282	0.65840	5.88381	
rel	0.63546	4.59197	0.11923	1.99362	0.68634	5.70094	
rel	0.64972	4.69485	0.11708	2.13406	0.62290	6.65516	
rel	0.74494	4.29186	0.06447	1.96845	0.57986	7.16355	
rel	0.75401	4.81065	0.14498	2.03561	0.62945	8.97329	
rel	0.60315	4.82028	0.15535	2.11251	0.71647	6.00770	
rel	0.34539	4.45259	0.09442	2.21228	0.65163	4.12901	
rel	0.69877	4.46074	0.08972	2.00160	0.55092	7.68488	
rel	0.66186	4.01536	0.04382	1.89357	0.57997	4.94854	
rel	0.43157	4.24032	0.06291	2.14452	0.52474	5.06410	
rel	0.76685	4.63448	0.13038	2.07719	0.63976	7.56981	
rel	0.62111	4.72154	0.14556	2.03957	0.78481	5.59376	
rel	0.73166	4.48879	0.09657	2.06068	0.49197	8.73959	
rel	0.70438	4.55670	0.10623	2.01120	0.56248	7.54400	
rel	0.57007	4.39677	0.08540	2.11759	0.52085	6.30283	
rel	0.58057	4.24239	0.06433	1.95753	0.43927	6.55807	
rel	0.50118	4.27074	0.06426	2.09648	0.60916	4.48651	
rel	0.62869	4.72762	0.14137	2.06048	0.81199	5.61520	
rel	0.58427	4.59657	0.11693	2.00187	0.68275	5.68518	
rel	0.52184	4.77636	0.12645	2.17853	0.67869	5.93832	
rel	0.69082	4.41614	0.08808	1.99352	0.39037	8.81624	
rel	0.76250	4.42268	0.09105	1.90077	0.40916	9.30985	
rel	0.53112	4.19772	0.04968	1.98057	0.35665	6.86067	
rel	0.75007	4.28966	0.06682	2.03103	0.36912	9.24607	
rel	0.78778	4.80621	0.14125	2.04357	0.68407	8.68871	
rel	0.69739	4.55004	0.10904	2.02560	0.46895	8.50947	
rel	0.54753	4.80495	0.16605	2.13245	0.84946	4.69489	
rel	0.58856	4.95885	0.18920	2.07787	0.83781	5.38479	
rel	0.66023	4.80569	0.14105	2.06850	0.54657	9.02998	
rel	0.66712	4.13228	0.04730	2.00757	0.35278	7.32755	
rel	0.55062	4.48212	0.10035	2.08017	0.69872	4.65415	
rel	0.64133	4.83979	0.16952	2.02609	0.72660	6.61214	
rel	0.70851	4.14020	0.05255	1.94532	0.51903	6.69604	
rel	0.71089	4.58631	0.10262	2.08698	0.51918	9.44610	
rel	0.76723	4.35825	0.08133	1.91858	0.60319	8.41369	
rel	0.62654	4.51092	0.10291	2.11387	0.68321	5.75564	
rel	0.56491	4.48092	0.09182	2.09487	0.62021	5.47335	
rel	0.67534	4.32475	0.07665	1.97108	0.56206	6.59823	
rel	0.69607	4.36945	0.08534	1.99492	0.51672	6.90526	
rel	0.56896	4.87747	0.16529	2.12990	0.78286	5.92753	
rel	0.82092	4.42806	0.08482	1.97511	0.57915	8.88970	
rel	0.70125	4.37809	0.08864	2.00751	0.43248	7.66025	
rel	0.52802	4.21042	0.05210	2.03923	0.57803	4.90386	
rel	0.69777	4.70453	0.12870	2.07820	0.65348	7.39919	
rel	0.84713	4.98353	0.21210	1.95309	0.68142	9.44633	
rel	0.64055	4.43994	0.08597	2.04596	0.34092	8.63504	
rel	0.59142	4.27627	0.06661	2.06895	0.65078	4.82914	
rel	0.79184	4.37983	0.07806	1.99228	0.50102	8.36785	
rel	0.65820	4.46580	0.09213	2.00534	0.55961	6.82530	
rel	0.67513	4.18474	0.05428	1.96604	0.39648	7.36369	
rel	0.62802	5.05915	0.19064	2.21450	0.87596	5.78019	
rel	0.65023	4.20688	0.05509	2.02000	0.44262	6.97932	
rel	0.48369	4.40707	0.07859	2.13004	0.58528	5.51197	
rel	0.75669	4.79749	0.16430	1.99678	0.59573	7.80561	
rel	0.44051	4.15311	0.05669	2.01276	0.68498	4.52807	
rel	0.56974	4.55141	0.09191	2.10852	0.49701	7.41300	
rel	0.65587	4.79178	0.14351	2.11117	0.62167	7.42417	
rel	0.65994	4.71692	0.13136	2.09668	0.58615	7.07004	
rel	0.57644	4.87415	0.16842	2.08362	0.81971	5.55197	
rel	0.70588	4.57698	0.11495	1.98009	0.59070	8.04977	
rel	0.61120	4.46722	0.08213	2.12236	0.61716	6.10625	
rel	0.68451	4.51165	0.09263	2.00678	0.46918	8.76239	
rel	0.71054	4.96407	0.18391	2.06739	0.86079	6.59291	
rel	0.55414	4.42850	0.08881	2.07367	0.54110	5.72193	
rel	0.50027	4.06539	0.04739	1.89400	0.45995	5.29011	
rel	0.56110	4.39052	0.07963	2.00992	0.55208	6.23858	
rel	0.67584	4.59748	0.13422	2.04112	0.61413	6.69508	
rel	0.56873	4.30595	0.07272	2.05316	0.61736	5.25876	
rel	0.32846	4.49538	0.08342	2.19695	0.49607	5.56185	
rel	0.77998	4.70198	0.12222	2.09116	0.62444	8.34549	
rel	0.68876	4.62770	0.12223	2.11191	0.68653	6.06489	
rel	0.62130	4.38331	0.07833	2.05430	0.50981	6.68689	
rel	0.54403	4.47257	0.09048	2.13959	0.60282	5.89131	
rel	0.56601	4.40311	0.09547	1.95770	0.67520	4.81563	
rel	0.80237	4.59175	0.10994	2.05376	0.58691	8.91034	
rel	0.63608	4.65813	0.12537	1.97528	0.72273	6.22830	
rel	0.80430	4.49469	0.09695	2.00713	0.53643	9.15331	
rel	0.65066	4.56607	0.09722	2.06261	0.88483	4.97408	
rel	0.70534	4.50394	0.09857	2.13547	0.40858	8.44090	
rel	0.73551	4.36736	0.08327	1.95283	0.48768	7.57165	
rel	0.74221	4.92301	0.16962	2.13303	0.65309	8.57484	
rel	0.68950	4.62672	0.11395	2.03478	0.58037	7.64449	
rel	0.67217	4.41998	0.08058	1.93440	0.33979	9.30484	
rel	0.69957	4.32811	0.07746	1.98544	0.54672	7.09272	
rel	0.64986	4.18687	0.05727	2.03600	0.49682	6.93319	
rel	0.75728	4.67880	0.11765	2.01875	0.63085	7.66240	
rel	0.71814	4.64406	0.11105	2.04724	0.50777	8.82863	
rel	0.86707	4.96829	0.18937	2.05436	0.76531	8.88634	
rel	0.76567	4.62416	0.11450	2.08331	0.56888	8.29455	
rel	0.73219	4.50765	0.09501	2.05524	0.52247	8.25444	
rel	0.67118	4.24687	0.06772	1.96453	0.53056	6.29096	
rel	0.64089	4.22545	0.06759	1.99418	0.53553	5.70351	
rel	0.77845	4.46056	0.07555	2.07084	0.46443	9.31148	
rel	0.73541	4.84356	0.15925	2.07750	0.60581	7.77944	
rel	0.57156	4.51269	0.10644	2.01164	0.62654	6.21269	
rel	0.63206	4.51678	0.10218	2.03881	0.68017	5.96046	
rel	0.53947	4.07444	0.04550	2.05294	0.48620	5.02214	
rel	0.64084	4.55600	0.10362	2.04822	0.70101	5.73535	
rel	0.58423	4.68455	0.12457	2.14007	0.52880	7.53617	
rel	0.61889	4.31274	0.07074	2.04196	0.53332	6.48674	
rel	0.70961	4.66207	0.13316	2.02998	0.60066	7.69978	
rel	0.66595	4.77960	0.15417	2.04679	0.61260	6.93625	
rel	0.57506	4.74467	0.13484	2.16688	0.70761	6.20397	
rel	0.54880	4.26216	0.06802	2.01332	0.76524	4.09792	
rel	0.50421	4.29719	0.06643	2.13143	0.53879	5.25562	
rel	0.65494	4.22313	0.07090	2.01668	0.35170	6.92981	
rel	0.60909	4.35878	0.07840	1.99485	0.55859	6.73665	
rel	0.65427	4.14938	0.05825	1.89418	0.56009	6.13708	
rel	0.77373	4.54483	0.10349	2.04498	0.49983	8.81497	
rel	0.46483	4.25007	0.06017	2.03474	0.45808	5.50114	
rel	0.64421	4.44881	0.09271	2.01188	0.64749	6.57458	
rel	0.59616	4.10320	0.04495	2.00310	0.61094	5.16950	
rel	0.72441	4.68978	0.14719	1.96201	0.60371	7.93513	
rel	0.62450	4.66984	0.14936	2.01753	0.73871	5.31591	
rel	0.72943	4.50875	0.10534	1.97330	0.50882	7.90293	
rel	0.79876	5.03908	0.19782	2.04550	0.73454	8.37073	
rel	0.77755	4.99241	0.18771	2.06274	0.64247	8.84071	
rel	0.68838	4.50090	0.08917	2.03777	0.54367	8.25990	
rel	0.68290	4.71525	0.12091	2.10197	0.58109	9.31422	
rel	0.54702	4.67192	0.12589	2.06842	0.78813	5.08540	
rel	0.42084	4.32350	0.06939	2.13216	0.71756	4.06727	
rel	0.60427	4.70028	0.13252	2.11803	0.63635	5.96662	
rel	0.74199	4.28788	0.06604	2.00188	0.58383	7.08636	
rel	0.69214	4.65018	0.11239	2.09178	0.59148	8.01748	
rel	0.64813	4.54363	0.10093	2.07617	0.55512	7.86042	
rel	0.69680	4.11366	0.04615	1.93504	0.28579	8.60774	
rel	0.55494	4.41984	0.08002	2.15667	0.63983	5.35985	
rel	0.57280	4.11887	0.04842	2.00435	0.51995	5.25142	
rel	0.68745	5.18906	0.20374	2.21579	0.64220	9.09604	
rel	0.77352	4.40790	0.08228	2.01618	0.51170	9.24914	
rel	0.79439	4.39233	0.07525	2.05983	0.53163	8.22490	
rel	0.54712	4.01374	0.04750	1.95095	0.51295	4.93911	
rel	0.44144	4.36547	0.07454	2.08659	0.64882	4.68856	
rel	0.76938	3.96200	0.03599	1.87559	0.28581	8.54411	
rel	0.73434	4.69918	0.13662	1.97505	0.69044	7.14265	
rel	0.68249	4.35441	0.07792	2.01313	0.44855	7.80533	
rel	0.51264	3.99390	0.03323	2.00486	0.56960	4.69913	
rel	0.56536	4.50723	0.10062	2.08660	0.74193	4.96443	
rel	0.55960	4.32272	0.07161	1.99556	0.63037	5.52120	
rel	0.66495	4.72958	0.13141	2.05193	0.69762	6.50105	
rel	0.66888	4.74984	0.13681	2.09090	0.70140	6.80469	
rel	0.81014	4.47935	0.10396	1.96172	0.46267	9.35022	
rel	0.53000	4.47968	0.08938	2.02940	0.50734	6.83947	
rel	0.65495	4.49148	0.08599	2.06660	0.74610	5.71298	
rel	0.54294	4.39283	0.07711	2.04407	0.46811	6.30087	
rel	0.64911	4.41633	0.09037	2.00351	0.41284	7.76417	
rel	0.51040	4.57898	0.09975	2.16982	0.68093	5.04882	
rel	0.39791	4.52109	0.08900	2.21666	0.64810	5.09418	
rel	0.78214	4.40320	0.08903	1.94010	0.57459	7.86570	
rel	0.71656	4.58688	0.12118	1.96936	0.48378	8.85056	
rel	0.61563	4.42319	0.08913	2.02035	0.54055	6.21388	
rel	0.52640	4.42968	0.07851	2.22417	0.54766	5.78566	
rel	0.56951	4.10964	0.04842	2.00479	0.55902	5.23075	
rel	0.42834	4.82608	0.15222	2.19411	0.79660	4.56723	
rel	0.67359	4.30869	0.06767	2.01323	0.50256	7.59075	
rel	0.77257	4.45510	0.08895	2.00583	0.48042	8.35679	
rel	0.82476	4.79046	0.14843	1.94719	0.62583	9.19129	
rel	0.49648	4.15711	0.05561	2.10412	0.60866	4.05373	
rel	0.26099	4.42763	0.09220	2.26899	0.80455	3.13274	
rel	0.64673	4.55597	0.11975	2.00818	0.76223	5.13061	
rel	0.61938	4.18494	0.05319	2.01499	0.48312	6.46882	
rel	0.74060	4.19498	0.05560	1.95244	0.42036	7.83099	
rel	0.55357	4.19198	0.05482	1.99361	0.54343	5.50087	
rel	0.67873	4.49406	0.10119	2.03129	0.60965	7.12102	
rel	0.55423	4.21761	0.05811	1.92026	0.42872	6.48631	
rel	0.83387	4.80067	0.15578	1.98642	0.65071	9.45695	
rel	0.63778	4.08789	0.04533	1.91088	0.24567	8.09493	
rel	0.62942	4.04949	0.04278	1.94944	0.36486	6.61083	
rel	0.59901	4.46777	0.09206	2.06770	0.70581	5.75371	
rel	0.59810	4.09695	0.04520	2.04925	0.54718	5.04405	
rel	0.54422	4.27008	0.06601	2.00104	0.64143	5.11916	
rel	0.71245	4.19603	0.05473	1.95004	0.42632	7.87819	
rel	0.55455	4.05332	0.04793	1.93436	0.47513	5.05170	
rel	0.63326	4.04219	0.04162	1.85510	0.40025	6.17984	
rel	0.67409	4.76004	0.15135	2.00866	0.73814	6.60900	
rel	0.62862	4.19619	0.06024	1.95542	0.61018	5.84778	
rel	0.78066	4.48188	0.09056	2.02416	0.47025	9.15240	
rel	0.69067	4.66816	0.12260	2.03671	0.63904	7.41350	
rel	0.54768	4.04593	0.03779	1.94931	0.33519	6.80612	
rel	0.65290	4.48994	0.09279	2.10497	0.47215	8.42321	
rel	0.49390	4.40479	0.07435	2.11331	0.59896	5.40612	
rel	0.62361	4.74979	0.13892	2.11881	0.77557	5.67334	
rel	0.79965	4.45718	0.09368	1.91695	0.51647	8.82566	
rel	0.48462	4.48864	0.08350	2.18165	0.71852	5.50314	
rel	0.67387	4.47521	0.09638	2.09313	0.33386	8.44658	
rel	0.60158	4.10483	0.04838	1.96354	0.56367	5.61887	
rel	0.64762	4.50205	0.10204	1.98628	0.43935	8.90836	
rel	0.65641	4.38738	0.07415	2.03627	0.57877	6.55406	
rel	0.68528	4.57543	0.11807	2.02581	0.73888	5.86834	
rel	0.51774	4.23631	0.06294	2.00983	0.64007	4.65517	
rel	0.57870	4.01464	0.04215	1.99249	0.45403	5.57848	
rel	0.50992	4.16595	0.05686	2.09105	0.72137	3.98704	
rel	0.53188	4.28934	0.06644	2.03378	0.64994	5.63190	
rel	0.67778	4.14824	0.05275	1.94249	0.52534	5.82599	
rel	0.41201	4.64132	0.11863	2.20566	0.54884	5.79818	
rel	0.77349	4.40600	0.07430	2.02974	0.47760	9.44238	
rel	0.46721	3.98159	0.03456	1.89875	0.42397	5.02775	
rel	0.59497	4.63389	0.11807	2.06103	0.58878	7.00063	
rel	0.49174	4.52559	0.09937	2.14815	0.55928	5.68164	
rel	0.50321	4.68276	0.11272	2.19318	0.80736	4.91824	
rel	0.66280	4.73905	0.13278	2.02317	0.59742	7.97146	
rel	0.68794	4.94147	0.15716	2.11945	0.62546	8.64944	
rel	0.55531	4.53710	0.11630	2.02475	0.52409	6.87954	
rel	0.53170	4.17764	0.05197	2.03518	0.55425	5.09887	
rel	0.47851	4.19116	0.05432	2.08210	0.49788	5.00772	
rel	0.50487	4.29336	0.06631	2.07786	0.47581	5.79663	
rel	0.52357	4.19110	0.04479	2.12819	0.61669	4.46128	
rel	0.52936	4.71220	0.12818	2.12229	0.82073	4.64182	
rel	0.62250	4.21311	0.05829	1.95752	0.49466	6.68990	
rel	0.61642	4.81192	0.16346	2.06074	0.62287	7.35449	
rel	0.64709	4.07079	0.04593	1.88334	0.30199	6.90188	
rel	0.56043	4.43811	0.08849	2.08839	0.55342	5.58207	
rel	0.56121	4.40342	0.08117	2.13148	0.76217	4.67045	
rel	0.63614	4.59861	0.11588	2.00597	0.73979	6.01866	
rel	0.67020	4.42370	0.09406	2.02018	0.72941	5.52028	
rel	0.60774	4.62025	0.13017	2.01125	0.68562	5.51917	
rel	0.66986	4.33096	0.06965	2.06532	0.47893	6.72458	
rel	0.77187	4.65836	0.12726	2.00952	0.59535	9.31865	
rel	0.66014	4.41997	0.08915	2.00538	0.52857	7.58700	
rel	0.80453	4.92122	0.18177	2.01658	0.62875	9.02074	
rel	0.69366	4.57346	0.09472	2.08534	0.51954	8.22617	
rel	0.76489	4.55457	0.11102	2.00922	0.47136	9.44245	
rel	0.58482	4.43588	0.08741	2.11233	0.61298	5.63273	
rel	0.57622	4.79197	0.15172	2.05165	0.52899	7.88977	
rel	0.67170	4.27649	0.07012	2.04343	0.45235	6.90286	
rel	0.82758	4.67678	0.11732	2.03103	0.65202	8.61420	
rel	0.77277	4.53401	0.10339	2.03014	0.45987	8.89003	
rel	0.52128	4.18225	0.05632	2.03056	0.56511	4.76107	
rel	0.59405	4.37629	0.08773	2.05015	0.68226	5.53993	
rel	0.72479	4.29055	0.06902	1.97261	0.50320	7.46048	
rel	0.51058	4.21138	0.05418	2.11327	0.62255	4.52366	
rel	0.36278	4.06320	0.04665	2.14919	0.59502	3.78520	
rel	0.65671	4.07366	0.03880	2.00226	0.28722	7.69206	
rel	0.84276	4.88553	0.17461	2.01839	0.70036	9.21964	
rel	0.63765	4.43510	0.09537	1.98104	0.47368	7.94884	
rel	0.76246	4.61783	0.11584	1.93524	0.63484	7.95195	
rel	0.39929	4.43845	0.08773	2.20375	0.71754	4.13961	
rel	0.54042	4.11784	0.05250	1.97068	0.57204	4.63557	
rel	0.58910	4.34232	0.07668	2.02950	0.53094	5.93205	
rel	0.77677	4.39712	0.07967	2.02058	0.50417	8.59515	
rel	0.44947	4.06006	0.04813	2.02034	0.46138	5.09438	
rel	0.71933	4.21685	0.06391	1.87221	0.48735	6.82319	
rel	0.59957	4.49066	0.08739	2.02067	0.53372	7.18199	
rel	0.76155	4.33871	0.08475	1.93523	0.43596	8.06342	
rel	0.58300	4.70191	0.12285	2.14380	0.64761	6.40699	
rel	0.70591	4.53819	0.09543	2.11032	0.53482	7.68602	
rel	0.63016	4.38488	0.07469	2.07742	0.62013	6.10228	
rel	0.62379	4.92712	0.17140	2.18610	0.67846	6.57311	
rel	0.72109	4.69655	0.13220	2.00510	0.66392	7.46605	
rel	0.60390	4.53827	0.09865	2.14903	0.68296	5.55538	
rel	0.43765	4.03432	0.04466	2.03084	0.50121	4.21430	
rel	0.51067	4.67312	0.12170	2.12345	0.59747	6.60065	
rel	0.76797	4.50149	0.09410	2.02941	0.58245	7.98813	
rel	0.80786	4.75429	0.14957	2.01588	0.58656	9.40761	
rel	0.57881	4.24752	0.06402	1.95695	0.56545	5.80227	
rel	0.58997	4.15655	0.05004	1.91188	0.44395	5.87526	
rel	0.60432	4.32305	0.06955	2.12063	0.49425	6.52747	
rel	0.64001	4.63774	0.11566	2.05891	0.61337	6.56086	
rel	0.55056	4.49283	0.09324	2.05363	0.50527	6.96650	
rel	0.58353	4.52871	0.10545	2.11454	0.63833	5.89493	
rel	0.66104	4.33175	0.07175	1.97864	0.34929	7.89602	
rel	0.58871	4.37633	0.08148	2.00150	0.45165	6.65304	
rel	0.49598	4.47081	0.08946	2.17836	0.72314	4.70368	
rel	0.75591	4.44228	0.08423	2.04982	0.47674	8.69478	
rel	0.58183	4.20036	0.05470	2.07366	0.65898	4.82091	
rel	0.51490	4.52642	0.10287	2.10290	0.76238	4.80617	
rel	0.38327	4.28881	0.07051	2.16877	0.63093	4.00401	
rel	0.72876	4.28699	0.06714	1.99188	0.53456	7.22899	
rel	0.63189	4.30674	0.06586	1.95656	0.61013	6.21093	
rel	0.64325	4.38889	0.08385	1.95142	0.57825	6.54935	
rel	0.64841	4.76486	0.14264	2.05952	0.79507	5.84233	
rel	0.70330	4.21232	0.06297	1.90944	0.75932	5.19110	
rel	0.75487	4.00102	0.03384	1.91027	0.38016	7.55281	
rel	0.71513	4.67244	0.12290	2.01213	0.56806	8.25837	
rel	0.64905	4.69263	0.12895	2.12867	0.74717	5.29337	
rel	0.75464	4.70256	0.12795	2.08375	0.64799	7.91011	
rel	0.68295	4.78408	0.13167	2.17087	0.53699	8.42719	
rel	0.64234	4.38716	0.08482	2.02909	0.36764	8.38691	
rel	0.67008	4.43204	0.07951	2.03560	0.53697	7.05091	
rel	0.59376	4.82208	0.15673	2.07585	0.71914	6.51534	
rel	0.50116	4.33373	0.07677	2.06293	0.64191	4.64910	
rel	0.63883	4.49487	0.10010	2.00114	0.60770	6.57518	
rel	0.70375	4.73177	0.14227	2.05132	0.69846	6.53929	
rel	0.64729	4.22979	0.05532	2.02056	0.56523	6.03761	
rel	0.64473	4.22496	0.06612	1.92292	0.58573	6.04471	
rel	0.67297	4.33215	0.07809	1.95734	0.51640	6.59459	
rel	0.78671	4.66355	0.12967	2.02132	0.64392	8.88951	
rel	0.57393	4.64636	0.11738	2.06921	0.68281	5.84690	
rel	0.78468	4.21610	0.05809	1.90574	0.44730	7.66357	
rel	0.76681	4.28465	0.06444	1.96269	0.49897	7.66782	
rel	0.72982	4.66603	0.13026	1.99319	0.61565	8.01452	
rel	0.58696	4.70022	0.12555	2.08401	0.69472	5.92955	
rel	0.61271	4.38774	0.08143	2.05196	0.56331	5.68285	
rel	0.56559	4.67598	0.10545	2.20030	0.85371	4.83551	
rel	0.81991	4.66798	0.12347	2.05346	0.57842	9.06281	
rel	0.41069	4.46855	0.08916	2.19764	0.71637	4.01315	
rel	0.60333	4.22037	0.06306	2.01195	0.52068	5.77288	
rel	0.60918	4.28875	0.07720	2.00110	0.48060	6.24106	
rel	0.61745	4.72624	0.13492	2.08639	0.61458	6.89657	
rel	0.62768	4.23269	0.05698	1.98277	0.40752	7.27182	
rel	0.71027	4.70323	0.14480	1.98938	0.77384	6.14874	
rel	0.77808	4.44918	0.09352	1.95737	0.50159	8.78773	
rel	0.75232	4.28563	0.06692	1.93624	0.47697	8.12815	
rel	0.57843	4.40514	0.08171	2.05529	0.70001	4.82860	
rel	0.69365	4.70725	0.14154	2.00658	0.56488	8.07207	
rel	0.69080	4.81080	0.12697	2.15057	0.70182	7.57056	
rel	0.77465	4.64550	0.12415	1.97389	0.57078	8.54480	
rel	0.82484	4.23182	0.06012	1.88055	0.47457	9.35161	
rel	0.69555	4.79186	0.15289	2.01521	0.63613	7.85281	
rel	0.83043	4.53721	0.11143	1.96421	0.51604	8.90009	
rel	0.54845	4.48515	0.08961	1.99448	0.42020	8.31470	
rel	0.60701	4.64772	0.12665	2.07846	0.67590	5.93168	
rel	0.58749	4.08682	0.04962	1.92568	0.63923	4.96176	
rel	0.59439	4.34039	0.07645	1.93167	0.42693	7.28383	
rel	0.52106	4.21729	0.05351	2.15077	0.71043	4.14878	
rel	0.70230	4.25959	0.06469	1.99350	0.51687	7.03985	
rel	0.79869	4.68994	0.12135	2.06339	0.60398	8.84271	
rel	0.57688	4.26362	0.07870	1.90374	0.47600	6.04215	
rel	0.80887	4.74259	0.14830	1.98254	0.66249	8.95591	
rel	0.47294	4.72110	0.13496	2.14447	0.69253	5.40950	
rel	0.65811	4.72258	0.13277	2.07007	0.80551	5.76595	
rel	0.78756	4.73632	0.16787	1.90595	0.64531	8.40081	
rel	0.48257	4.14832	0.04942	2.06321	0.52705	4.71070	
rel	0.48261	4.23525	0.05729	2.01007	0.56131	5.37076	
rel	0.64437	4.61814	0.11013	2.15819	0.59977	7.26272	
rel	0.52597	4.43887	0.08472	2.09831	0.67185	5.12360	
rel	0.55449	4.64613	0.12309	2.14903	0.70452	5.34426	
rel	0.67341	4.61150	0.10820	2.09277	0.49753	8.88789	
rel	0.61755	4.78944	0.17043	2.13234	0.80920	5.38150	
rel	0.56448	4.20804	0.05872	1.99165	0.48974	6.08330	
rel	0.80399	4.74323	0.13488	2.00179	0.61311	9.22918	
rel	0.71472	4.47132	0.08832	1.96460	0.50038	8.52166	
rel	0.63337	4.46062	0.09901	2.00806	0.61905	6.48250	
rel	0.69636	4.65097	0.10254	2.07708	0.52865	8.73524	
rel	0.78062	4.46821	0.10600	1.95018	0.58215	8.16457	
rel	0.77917	4.49796	0.08693	2.04619	0.55634	8.25175	
rel	0.47510	4.50394	0.10724	2.05620	0.66700	4.85365	
rel	0.60996	4.20101	0.05474	2.02866	0.50990	6.57158	
rel	0.66451	4.10674	0.04701	1.85804	0.36396	7.62619	
rel	0.58341	4.25880	0.06649	2.06990	0.61784	5.01931	
rel	0.58851	4.58685	0.09373	2.14828	0.78487	5.38358	
rel	0.80433	4.39059	0.08695	1.96762	0.48338	8.92807	
rel	0.76276	4.54492	0.09972	2.01505	0.49253	9.36623	
rel	0.63214	4.69672	0.14449	1.99664	0.68164	6.15619	
rel	0.79128	4.24284	0.07499	1.89572	0.42816	8.21558	
rel	0.65212	3.93378	0.03332	1.84393	0.47406	5.28491	
rel	0.56885	4.31832	0.07270	1.97258	0.54412	5.70783	
rel	0.56569	4.29811	0.07258	1.97120	0.50229	5.87559	
rel	0.66001	4.23867	0.06089	2.02870	0.46010	7.17958	
rel	0.74068	4.23634	0.06259	1.95194	0.52745	7.06248	
rel	0.73511	4.37368	0.07743	2.00826	0.58355	6.84619	
rel	0.67683	4.40838	0.07737	2.05154	0.53871	7.41193	
rel	0.77160	4.39641	0.07991	2.00712	0.55372	7.75288	
rel	0.60937	4.28611	0.07054	2.03659	0.64156	4.85869	
rel	0.64181	4.43590	0.09168	2.03162	0.40453	8.58261	
rel	0.50855	4.59349	0.10553	2.14992	0.82499	4.08350	
rel	0.61438	4.27461	0.06737	1.95187	0.26747	8.45385	
rel	0.65286	4.46961	0.08723	2.04681	0.51275	7.25212	
rel	0.49743	4.27801	0.06416	2.08056	0.34670	6.47623	
rel	0.55816	4.68925	0.12695	2.12120	0.69742	5.51422	
rel	0.61831	4.52004	0.10293	2.17937	0.64309	5.36580	
rel	0.69554	4.55896	0.10179	2.04809	0.49417	8.96079	
rel	0.85167	4.70621	0.14140	1.90182	0.68403	9.37865	
rel	0.59435	4.82722	0.14640	2.09968	0.62630	7.14202	
rel	0.71505	4.90930	0.18566	2.00496	0.76633	7.00129	
rel	0.59091	4.96334	0.17424	2.11965	0.59802	8.17234	
rel	0.67323	4.24836	0.07115	2.02695	0.51032	6.70282	
rel	0.83233	4.79393	0.16059	1.98249	0.65375	8.92651	
rel	0.75420	4.12856	0.04193	2.02030	0.35150	9.12596	
rel	0.82975	4.75340	0.12523	2.11964	0.70998	9.30288	
rel	0.60282	4.35027	0.06977	2.07639	0.31464	8.29719	
rel	0.70255	4.45112	0.09916	2.10452	0.45367	7.43406	
rel	0.73208	4.55754	0.11913	2.05861	0.56171	7.40877	
rel	0.66034	3.96920	0.03467	1.89383	0.27651	8.24130	
rel	0.77411	4.68452	0.12690	2.08476	0.54706	8.72593	
rel	0.68532	4.43468	0.08912	2.00806	0.59287	6.98682	
rel	0.61795	3.98565	0.04001	1.88232	0.24145	7.27632	
rel	0.51114	4.21870	0.05511	2.10969	0.69737	4.74783	
rel	0.81175	5.07111	0.19260	2.04679	0.67916	9.15173	
rel	0.58771	4.05900	0.04527	1.83761	0.52984	5.14506	
rel	0.70088	4.16042	0.05432	1.97610	0.59823	5.64415	
rel	0.69649	4.14876	0.06001	1.88873	0.44812	7.27181	
rel	0.46809	4.62762	0.11293	2.24265	0.76203	4.37317	
rel	0.53869	4.07929	0.04668	1.98559	0.31374	6.39487	
rel	0.61933	4.56372	0.11947	2.08627	0.63300	6.50325	
rel	0.76307	4.31761	0.07411	1.92014	0.54392	7.93634	
rel	0.63867	4.71486	0.12555	2.08668	0.51124	8.32938	
rel	0.73418	4.28268	0.07207	1.96146	0.37672	7.65776	
rel	0.61082	4.36383	0.07018	2.05999	0.48896	7.26114	
rel	0.78441	4.52131	0.10837	1.99794	0.53739	8.62188	
rel	0.59066	4.29981	0.07029	2.13777	0.59180	5.44689	
rel	0.62302	4.16382	0.05416	2.05294	0.63477	4.74880	
rel	0.75638	4.56771	0.10723	2.03396	0.58481	8.50534	
rel	0.59578	4.59871	0.10305	2.08672	0.85588	5.35235	
rel	0.65019	4.56129	0.10369	2.02012	0.68820	6.09112	
rel	0.67827	4.29428	0.06426	1.96193	0.57318	6.34936	
rel	0.65799	4.17041	0.06241	1.96885	0.39264	7.40451	
rel	0.60209	4.36085	0.08368	2.01957	0.59139	6.13422	
rel	0.56246	4.20354	0.05704	2.09260	0.60902	4.56229	
rel	0.74084	4.50703	0.09906	2.02323	0.60494	7.44566	
rel	0.78963	4.39627	0.07992	1.98476	0.43058	9.09326	
rel	0.59061	4.41577	0.07236	2.13629	0.62073	5.91516	
rel	0.49203	4.21698	0.05645	2.04454	0.53040	5.20283	
rel	0.82952	5.08485	0.22276	2.11548	0.71455	9.34864	
rel	0.66419	4.33406	0.07965	1.97337	0.57909	6.41545	
rel	0.82473	4.42207	0.07955	2.04961	0.46751	9.33408	
rel	0.64230	4.38556	0.08456	1.99374	0.58714	6.75043	
rel	0.68176	4.17856	0.05675	1.97096	0.63146	5.70293	
rel	0.53561	4.85418	0.14876	2.17143	0.70252	6.07047	
rel	0.62302	4.37899	0.08370	1.98178	0.42998	6.84105	
rel	0.53915	4.22355	0.05623	2.02828	0.60974	5.26401	
rel	0.63956	4.48061	0.09200	1.99837	0.42432	7.73276	
rel	0.79076	4.53816	0.09298	2.04186	0.54921	9.28070	
rel	0.43931	4.33600	0.07988	2.07574	0.69113	4.20161	
rel	0.58900	4.60482	0.12189	2.04241	0.59824	6.34974	
rel	0.56863	4.65542	0.12473	2.09330	0.50991	7.65420	
rel	0.49029	4.19808	0.05595	2.09748	0.74671	3.86668	
rel	0.64614	4.88718	0.17516	2.12230	0.79974	5.69043	
rel	0.64383	4.19052	0.05976	1.91510	0.43004	7.11554	
rel	0.64316	4.25256	0.05881	2.04264	0.69719	5.20171	
rel	0.48587	4.86149	0.16426	2.16203	0.69478	5.22424	
rel	0.73166	4.16835	0.06002	1.91169	0.45985	6.82123	
rel	0.73299	4.44798	0.08763	1.97118	0.56924	8.22053	
rel	0.54546	4.32030	0.07134	2.02290	0.44799	6.40699	
rel	0.57544	4.39733	0.07231	2.08007	0.44514	6.46501	
rel	0.46985	4.12860	0.04320	2.08713	0.47642	5.26211	
rel	0.73925	4.47135	0.09869	2.01056	0.46220	8.83925	
rel	0.76723	4.42702	0.08309	2.02743	0.49633	7.87989	
rel	0.67131	4.72957	0.14402	2.04942	0.65342	6.55286	
rel	0.69434	4.24820	0.05761	1.99955	0.50884	7.11586	
rel	0.77810	4.64484	0.11091	2.12152	0.60482	7.82270	
rel	0.75173	4.44968	0.09939	1.96253	0.54344	8.41136	
rel	0.61997	4.35179	0.06490	2.08853	0.69069	5.67523	
rel	0.71192	4.50724	0.09580	1.97180	0.67925	6.86122	
rel	0.56376	4.24964	0.06409	2.05534	0.25630	7.86588	
rel	0.55808	4.59963	0.10979	2.13854	0.66102	5.48953	
rel	0.79710	4.53701	0.11569	1.97095	0.50116	8.58280	
rel	0.75103	4.63305	0.11210	2.11844	0.55110	8.74403	
rel	0.74220	4.66427	0.11820	2.02180	0.67953	7.76810	
rel	0.61964	4.39094	0.09131	1.97117	0.71106	4.79509	
rel	0.73545	4.73226	0.14196	2.05447	0.62658	7.68655	
rel	0.60290	4.58048	0.10691	2.07727	0.46614	7.36173	
rel	0.47900	4.36409	0.07520	2.10174	0.67398	4.17929	
rel	0.58366	4.24179	0.05661	2.08731	0.53037	5.57825	
rel	0.54568	4.30865	0.06537	2.03003	0.60009	5.92829	
rel	0.67370	4.59770	0.12346	2.00394	0.67320	6.19240	
rel	0.73370	4.69512	0.13975	2.02422	0.59373	7.85768	
rel	0.74981	4.29306	0.07054	1.93533	0.41909	8.24919	
rel	0.69931	4.55174	0.11048	1.99367	0.75767	5.95798	
rel	0.64845	4.25563	0.05923	2.06506	0.62233	5.35872	
rel	0.58314	4.69898	0.13146	2.07346	0.64639	6.03475	
rel	0.67070	4.43249	0.07862	2.09086	0.61998	6.19096	
rel	0.61020	4.34400	0.07326	2.09886	0.55129	6.03226	
rel	0.64188	4.57819	0.10766	2.04127	0.61564	6.56314	
rel	0.60583	4.51053	0.10708	1.99396	0.51219	6.57085	
rel	0.63479	4.49361	0.09432	2.08656	0.49319	7.51194	
rel	0.64909	4.37533	0.08647	2.10171	0.56005	6.20324	
rel	0.64074	4.13534	0.05391	1.94248	0.48515	5.88005	
rel	0.52374	4.81166	0.14676	2.21907	0.69318	5.80255	
rel	0.53180	4.95657	0.17072	2.20270	0.76060	5.69460	
rel	0.68247	4.51815	0.10984	2.02510	0.50504	7.33068	
rel	0.66030	4.85138	0.17283	2.14247	0.57484	9.21450	
rel	0.75659	4.68961	0.11016	2.07585	0.62562	8.21280	
rel	0.65028	4.58286	0.09789	2.07638	0.40579	8.73799	
rel	0.82542	4.55425	0.13636	1.83225	0.54733	9.32322	
rel	0.50217	4.45891	0.09485	2.12825	0.50374	6.43236	
rel	0.56178	4.63922	0.12387	2.14211	0.75809	4.88695	
rel	0.69458	4.15758	0.05474	1.87360	0.46148	6.81388	
rel	0.65063	4.20638	0.05701	1.88046	0.29526	8.01246	
rel	0.51953	4.87517	0.15136	2.13779	0.88596	5.16582	
rel	0.54704	4.60424	0.10373	2.12436	0.70359	5.38784	
rel	0.76021	4.50469	0.10510	1.94930	0.66601	7.39635	
rel	0.56467	4.05416	0.04200	1.86776	0.57077	5.14017	
rel	0.74946	4.63461	0.11284	2.05514	0.57601	9.00560	
rel	0.64310	4.53393	0.09794	2.10946	0.56958	6.90778	
rel	0.82919	4.55811	0.10567	2.05277	0.49015	9.42794	
rel	0.65937	4.86205	0.17752	2.02990	0.66764	6.95766	
rel	0.75434	4.08909	0.04069	1.92161	0.31483	8.73721	
rel	0.53201	4.23619	0.06410	2.02789	0.59306	5.33302	
rel	0.41925	4.49820	0.08638	2.27518	0.68894	4.37554	
rel	0.78425	4.40030	0.08629	1.90716	0.40504	9.48690	
rel	0.67509	4.90084	0.16766	2.04278	0.79741	6.17887	
rel	0.46333	4.13729	0.05198	1.99133	0.13168	7.29648	
rel	0.65054	4.41408	0.08960	2.02001	0.51801	7.22394	
rel	0.38106	4.61741	0.11735	2.29693	0.83781	3.41737	
rel	0.77087	4.55355	0.10162	2.03684	0.57573	8.39770	
rel	0.65165	4.58939	0.10883	2.01094	0.54402	7.37465	
rel	0.52602	4.35403	0.06898	2.12347	0.64617	5.16716	
rel	0.49947	4.31046	0.06766	2.21796	0.63124	4.75642	
rel	0.76282	4.64758	0.12863	1.99825	0.60488	7.95717	
rel	0.55102	4.75689	0.13252	2.25514	0.80742	4.78818	
rel	0.63002	4.18237	0.05048	1.96958	0.29534	8.27750	
rel	0.68486	4.37040	0.08667	1.98105	0.59955	6.58469	
rel	0.84488	4.30579	0.07766	1.94745	0.59083	8.00183	
rel	0.72483	4.46253	0.09461	1.98270	0.55208	7.97042	
rel	0.70397	4.28744	0.06798	2.03308	0.53231	7.04841	
rel	0.65024	4.09563	0.04304	1.89233	0.63663	5.25413	
rel	0.65445	5.03929	0.17893	2.16016	0.65860	7.83223	
rel	0.51357	4.33763	0.07186	2.05705	0.34672	7.11549	
rel	0.60655	4.66265	0.11146	2.11629	0.70910	6.06332	
rel	0.77450	4.29583	0.06653	1.96856	0.58796	7.89431	
rel	0.65743	4.58404	0.11089	2.06977	0.67471	6.32596	
rel	0.72614	4.56657	0.10307	2.07885	0.40558	9.04844	
rel	0.60944	4.73112	0.12978	2.13273	0.82597	5.40946	
rel	0.82874	4.83501	0.14990	2.04048	0.72379	8.49253	
rel	0.67714	4.62957	0.10998	2.06254	0.59720	7.77561	
rel	0.65682	4.53698	0.10161	2.06696	0.73267	5.78872	
rel	0.53841	4.52455	0.09501	2.14289	0.63611	5.29789	
rel	0.79776	4.69563	0.13113	1.97449	0.68011	8.40880	
rel	0.54000	4.52812	0.09402	2.15726	0.84943	4.38432	
rel	0.44119	4.16761	0.05475	2.15180	0.57358	4.23478	
rel	0.67867	4.65506	0.11875	2.09110	0.65767	6.80533	
rel	0.55227	4.50019	0.09909	2.04163	0.58786	5.91015	
rel	0.66354	4.46584	0.09257	1.99455	0.65859	6.90765	
rel	0.48106	4.39099	0.08101	2.10358	0.66606	4.88343	
rel	0.68209	4.28323	0.07533	1.95206	0.47830	6.82297	
rel	0.56167	4.33134	0.08030	1.97746	0.51322	5.92937	
rel	0.80391	4.31241	0.07872	1.89207	0.56741	8.25216	
rel	0.69401	4.34278	0.08342	1.98655	0.73384	5.27679	
rel	0.52612	4.17537	0.05096	2.19902	0.78684	3.69665	
rel	0.60660	4.43044	0.08981	2.05781	0.58956	6.05807	
rel	0.62442	4.26953	0.05952	2.04284	0.51340	6.75460	
rel	0.63788	4.24807	0.07000	2.03307	0.44071	6.51761	
rel	0.55746	4.29611	0.06922	2.01251	0.43254	6.87267	
rel	0.68042	4.64448	0.11151	2.05577	0.43257	8.89487	
rel	0.68995	4.76966	0.15328	1.95848	0.69323	6.77703	
rel	0.79397	4.48470	0.09723	2.00611	0.67053	8.27743	
rel	0.65347	4.29495	0.07285	1.99913	0.61529	6.01531	
rel	0.80499	4.65192	0.12968	1.96237	0.65467	7.97229	
rel	0.53717	4.38251	0.08610	2.08201	0.61795	5.05068	
rel	0.74292	4.55016	0.10414	2.04877	0.46523	9.38917	
rel	0.78806	4.62122	0.10766	2.07359	0.56512	9.19120	
rel	0.55969	4.09723	0.04461	1.92847	0.63050	4.60926	
rel	0.62666	4.57866	0.11317	2.06504	0.55478	7.87980	
rel	0.55985	4.96394	0.17635	2.17457	0.67038	6.52677	
rel	0.65551	4.17240	0.05579	1.95273	0.40337	7.16439	
rel	0.81319	4.37908	0.07501	1.98568	0.50410	9.40978	
rel	0.36427	4.44770	0.09421	2.05915	0.55170	5.63593	
rel	0.77938	4.67764	0.12191	2.06748	0.63416	9.02479	
rel	0.58938	4.69146	0.12894	2.12843	0.62504	6.49642	
rel	0.60526	4.50630	0.08597	2.08501	0.47069	7.55196	
rel	0.61858	4.22062	0.05176	2.06462	0.53037	5.69958	
rel	0.70195	4.52007	0.10201	1.99144	0.61632	7.32714	
rel	0.81114	4.49353	0.09789	1.95545	0.52461	8.66038	
rel	0.64063	4.72771	0.13564	2.12153	0.66219	6.31708	
rel	0.75224	4.59867	0.11672	1.94892	0.69011	7.31889	
rel	0.67571	4.62033	0.10988	2.06434	0.59641	7.36024	
rel	0.64216	4.58399	0.11302	2.06644	0.66267	6.03306	
rel	0.71672	4.59469	0.11083	2.08171	0.62212	7.42592	
rel	0.64292	4.48155	0.09516	2.04314	0.66660	6.21598	
rel	0.73103	4.51778	0.09528	2.04764	0.51913	8.60446	
rel	0.55861	4.28390	0.06544	2.05470	0.56422	5.73004	
rel	0.63659	4.46680	0.08541	2.06248	0.47007	7.37233	
rel	0.75165	4.86409	0.16568	2.03840	0.80173	7.45072	
rel	0.70065	4.48446	0.09242	2.04915	0.60594	7.23477	
rel	0.84725	4.55258	0.10033	2.01582	0.61602	9.15852	
rel	0.68075	4.34027	0.08037	2.02704	0.57143	6.48869	
rel	0.81874	4.44222	0.08623	2.03308	0.43702	9.45068	
rel	0.54633	4.35258	0.07076	2.08935	0.55375	6.10297	
rel	0.65062	4.35767	0.07614	2.01545	0.35219	8.33511	
rel	0.59603	4.46124	0.09326	2.03504	0.66335	5.76280	
rel	0.60426	4.37747	0.08130	2.14218	0.44435	7.01334	
rel	0.54649	4.83616	0.13685	2.16807	0.67768	6.62878	
rel	0.57815	4.03825	0.04323	2.02440	0.69018	4.20557	
rel	0.51289	4.57381	0.10714	2.12555	0.65293	5.42755	
rel	0.53391	4.27226	0.06778	2.05920	0.48254	6.09940	
rel	0.39173	4.11494	0.04723	2.15160	0.61670	3.42116	
rel	0.66682	4.62358	0.11624	2.04774	0.80617	5.73072	
rel	0.66390	4.70676	0.12459	2.13026	0.62633	7.16758	
rel	0.46504	4.43954	0.07622	2.23316	0.56683	5.19408	
rel	0.70027	4.78136	0.13761	2.15141	0.58098	7.97614	
rel	0.66530	4.29787	0.05655	2.09520	0.40253	7.66849	
rel	0.67568	4.69425	0.12876	2.06023	0.65393	7.14160	
rel	0.74379	4.54809	0.10547	1.95943	0.68295	7.36244	
rel	0.61955	4.07110	0.03934	1.93495	0.27087	7.23315	
rel	0.56454	4.24562	0.06112	1.99024	0.47150	6.10293	
rel	0.73062	4.04771	0.04214	1.87577	0.51782	6.66050	
rel	0.59820	4.44998	0.08686	2.04996	0.57802	6.21942	
rel	0.72589	4.57372	0.11101	2.06415	0.66897	6.60633	
rel	0.55037	4.57284	0.10868	2.13311	0.64199	5.46069	
rel	0.81390	4.37971	0.06992	2.05276	0.52236	8.88323	
rel	0.62583	4.79876	0.14369	2.11527	0.60436	7.40997	
rel	0.76938	4.23394	0.05838	1.96706	0.41769	7.93186	
rel	0.61759	4.38016	0.07128	2.02581	0.49172	7.33579	
rel	0.63211	4.60549	0.11702	2.08591	0.65838	6.19090	
rel	0.54147	4.14309	0.05252	1.99163	0.56167	5.34175	
rel	0.74743	4.69298	0.11499	2.13612	0.61696	7.73715	
rel	0.50665	4.73461	0.12054	2.15895	0.69637	5.72199	
rel	0.65026	4.39327	0.08124	2.02557	0.54313	7.25286	
rel	0.60740	4.90388	0.18112	2.04349	0.77068	5.74160	
rel	0.69101	4.40471	0.07427	2.01677	0.60788	7.18812	
rel	0.41476	4.58249	0.09295	2.30006	0.63680	4.70732	
rel	0.64084	4.25496	0.06405	2.00553	0.64650	5.26281	
rel	0.71569	4.10579	0.04591	1.90755	0.26034	8.20970	
rel	0.63384	4.68853	0.12796	2.11857	0.61707	7.10123	
rel	0.73178	4.67086	0.11802	2.04952	0.60460	8.79481	
rel	0.62743	4.45442	0.07599	2.03582	0.55020	6.72894	
rel	0.63725	4.60942	0.11139	2.06689	0.56453	7.54442	
rel	0.72740	4.62363	0.11113	2.11242	0.62546	7.45775	
rel	0.70011	4.10466	0.05017	1.84067	0.25647	8.49111	
rel	0.60761	4.23014	0.06497	2.03895	0.39054	6.81433	
rel	0.78990	4.62572	0.12347	1.97848	0.69037	7.51801	
rel	0.50375	4.54529	0.09122	2.22804	0.68480	5.52966	
rel	0.60494	4.22558	0.06088	1.96468	0.35008	7.40662	
rel	0.58587	4.85694	0.14613	2.14947	0.55782	7.63192	
rel	0.58103	4.63624	0.12405	2.09278	0.77153	4.97673	
rel	0.76407	4.37773	0.08202	1.90083	0.56930	7.97135	
rel	0.59879	4.51205	0.09246	2.04853	0.60639	6.78828	
rel	0.57080	4.20216	0.05160	1.98081	0.59420	5.15018	
rel	0.55411	4.51539	0.08987	2.09135	0.69117	5.48607	
rel	0.57286	4.20553	0.05988	1.98537	0.51779	6.35825	
rel	0.70294	4.61929	0.12220	1.99969	0.69932	7.00085	
rel	0.77056	4.42939	0.10247	1.92956	0.59801	7.94665	
rel	0.62090	4.20733	0.05053	2.05981	0.68492	5.09535	
rel	0.69305	4.50317	0.09925	2.04578	0.51760	7.72878	
rel	0.65476	4.25401	0.07172	1.94271	0.34762	7.35192	
rel	0.65075	4.22263	0.05657	1.98085	0.48221	6.40775	
rel	0.65545	4.46264	0.08988	2.04504	0.63598	6.29624	
rel	0.53886	4.14236	0.05867	2.05913	0.55363	4.55584	
rel	0.58406	4.37063	0.07886	2.00972	0.62662	6.02251	
rel	0.64845	4.45495	0.08827	2.06074	0.78145	5.28300	
rel	0.58714	4.71716	0.12877	2.11767	0.74413	5.43368	
rel	0.52768	4.23583	0.06528	2.01376	0.49656	5.93525	
rel	0.69317	4.31894	0.06542	2.02471	0.45947	7.92645	
rel	0.76634	4.77044	0.15298	2.00194	0.56324	8.75453	
rel	0.72505	4.25603	0.06069	2.02290	0.46622	7.44851	
rel	0.69331	4.29425	0.06191	2.02835	0.43856	7.78484	
rel	0.61313	4.58615	0.10687	2.18683	0.71570	5.81028	
rel	0.60820	4.72264	0.14951	2.02853	0.75958	5.78243	
rel	0.61768	4.15660	0.04967	2.02924	0.65658	4.77377	
rel	0.77286	4.44016	0.09343	1.99917	0.60295	7.34332	
rel	0.75422	4.53797	0.09401	2.07153	0.51956	8.81041	
rel	0.66735	4.22885	0.05895	2.00073	0.43951	6.65258	
rel	0.41413	4.18751	0.05854	2.04411	0.52583	4.58388	
rel	0.52024	4.09350	0.04647	2.06768	0.63073	4.11348	
rel	0.67047	4.20681	0.05248	1.98453	0.40287	7.64079	
rel	0.54555	4.27283	0.06500	2.07687	0.62343	4.71988	
rel	0.51892	4.34211	0.07372	2.04420	0.80802	4.12150	
rel	0.78463	4.33906	0.06751	1.91052	0.59127	8.66628	
rel	0.55741	4.64135	0.10785	2.18531	0.76074	4.94685	
rel	0.66660	4.30031	0.06528	2.09291	0.24449	8.79332	
rel	0.60251	4.66379	0.13057	2.09735	0.81673	5.11561	
rel	0.61894	4.52809	0.10405	2.03510	0.74927	5.53403	
rel	0.84755	4.24254	0.05866	1.88162	0.45014	8.98986	
rel	0.73489	4.67517	0.12619	1.98816	0.51299	9.09262	
rel	0.51690	4.42333	0.08260	2.13173	0.71298	4.53522	
rel	0.50627	4.14664	0.05775	2.02097	0.55310	4.59487	
rel	0.69484	4.49869	0.09366	2.15438	0.60561	7.02015	
rel	0.71841	4.69989	0.11975	2.11735	0.61067	8.09215	
rel	0.48422	4.51512	0.10736	2.13158	0.65284	5.57157	
rel	0.58759	4.22746	0.05692	2.06528	0.63634	5.47926	
rel	0.62093	4.36068	0.07766	2.03470	0.59543	5.92288	
rel	0.68468	4.60486	0.12297	2.03459	0.63914	6.92121	
rel	0.43735	4.41089	0.07734	2.12045	0.59182	5.16438	
rel	0.39576	4.17462	0.06011	2.06728	0.52443	4.33913	
rel	0.51540	4.59113	0.10960	2.16410	0.63574	5.16266	
rel	0.50334	4.12646	0.04680	2.06522	0.58012	4.62209	
rel	0.71426	4.35929	0.08423	1.95481	0.39146	8.08868	
rel	0.63395	4.43748	0.08307	2.08397	0.66726	5.96532	
rel	0.52750	4.35906	0.06803	2.17269	0.66673	4.74336	
rel	0.68894	4.42991	0.08602	2.05061	0.50203	8.16473	
rel	0.71497	4.12049	0.04176	1.96595	0.33940	8.48149	
rel	0.55799	4.78744	0.11943	2.27019	0.59686	7.01550	
rel	0.53908	4.27088	0.06713	2.06846	0.54157	5.64047	
rel	0.62979	4.73331	0.13373	2.09680	0.67250	6.53366	
rel	0.73006	4.38589	0.08175	2.05647	0.46434	8.02589	
rel	0.66034	4.22249	0.06150	1.96587	0.54588	6.85256	
rel	0.55616	4.03529	0.04504	1.92567	0.25553	6.98842	
rel	0.74115	4.20980	0.06494	1.89121	0.43600	8.12834	
rel	0.56060	4.41324	0.07985	2.04957	0.46254	7.23822	
rel	0.59035	4.29882	0.06639	1.97924	0.48307	6.84651	
rel	0.60510	4.31841	0.07661	2.01502	0.55796	5.66219	
rel	0.66431	4.48159	0.09687	2.00359	0.59898	6.41681	
rel	0.47954	4.31643	0.07317	2.20658	0.60123	4.61833	
rel	0.61213	4.54097	0.09677	2.04013	0.72319	5.46232	
rel	0.65252	4.62442	0.10965	2.06983	0.66589	6.55711	
rel	0.66786	4.64365	0.11646	2.04642	0.71381	6.22583	
rel	0.56426	4.29593	0.06924	1.96437	0.54677	5.73895	
rel	0.78984	4.84730	0.16092	2.07931	0.74134	9.43705	
rel	0.74763	4.04341	0.05022	1.84030	0.42644	6.90724	
rel	0.78029	4.42405	0.09006	2.02671	0.59907	7.54999	
rel	0.58419	4.53232	0.10820	2.13181	0.64610	5.78598	
rel	0.62559	4.97116	0.18586	2.18814	0.79029	6.20283	
rel	0.73707	4.66059	0.12874	1.97737	0.54673	8.78890	
rel	0.81085	4.76609	0.13640	2.01010	0.61712	9.22841	
rel	0.76142	4.53668	0.10415	2.07927	0.60880	7.99020	
rel	0.71493	4.78021	0.14812	2.04831	0.66500	8.01717	
rel	0.57056	4.62479	0.12380	2.14216	0.83054	4.86411	
rel	0.62778	4.25357	0.06423	1.89486	0.52512	6.85850	
rel	0.63021	4.24969	0.06498	2.04356	0.58508	5.33562	
rel	0.66437	4.48294	0.10171	2.04986	0.74158	5.71116	
rel	0.58844	4.52508	0.10725	2.04319	0.64077	5.98702	
rel	0.45293	4.26475	0.06868	2.10408	0.64616	4.26210	
rel	0.45431	4.20343	0.05740	1.97829	0.20598	6.52220	
rel	0.55439	4.56937	0.09315	2.20438	0.68738	5.49353	
rel	0.58657	4.33411	0.06981	2.05431	0.61250	5.54907	
rel	0.57532	4.79136	0.12760	2.13691	0.83197	5.14402	
rel	0.66554	4.35092	0.07348	2.03528	0.39375	7.91771	
rel	0.52468	4.14660	0.05378	1.98981	0.39734	5.68399	
rel	0.76160	4.70105	0.12772	2.06152	0.69371	8.04487	
rel	0.77295	4.61182	0.11908	2.08506	0.63981	8.10696	
rel	0.61767	4.48296	0.09399	2.07073	0.59185	6.90369	
rel	0.54463	4.08531	0.04744	1.93483	0.28597	6.65783	
rel	0.58078	4.40103	0.08811	2.09640	0.62287	5.55069	
rel	0.56560	4.07666	0.03967	1.97322	0.38881	6.30567	
rel	0.76114	4.64301	0.12440	2.06440	0.63809	7.73080	
rel	0.61392	4.59719	0.11174	2.03939	0.40680	8.24245	
rel	0.60617	4.27530	0.06078	1.99028	0.56402	5.66845	
rel	0.40220	4.65404	0.11407	2.22801	0.72233	4.19256	
rel	0.58276	4.55125	0.10094	2.08417	0.73654	5.47369	
rel	0.76835	4.71216	0.12886	1.99034	0.55935	9.27797	
rel	0.71602	4.72606	0.13933	2.05257	0.57399	7.42945	
rel	0.73467	4.66399	0.11737	2.05570	0.58686	8.38478	
rel	0.46721	4.07646	0.04856	1.96660	0.24218	6.81435	
rel	0.51142	4.35160	0.07414	2.05924	0.71220	4.62054	
rel	0.61010	4.32629	0.08106	1.99356	0.58895	5.54197	
rel	0.48755	4.82946	0.14404	2.17227	0.66426	5.84575	
rel	0.69944	4.30689	0.07194	1.97738	0.32123	9.24370	
rel	0.85743	4.78175	0.15771	2.02029	0.61481	8.83527	
rel	0.70170	4.37076	0.08054	1.95773	0.55963	6.85423	
rel	0.63228	4.63403	0.13427	2.09879	0.75281	5.57851	
rel	0.60545	4.40215	0.08246	2.00895	0.65744	5.99386	
rel	0.66760	4.14538	0.05048	1.96837	0.49175	6.87260	
rel	0.63686	4.49945	0.09924	2.04779	0.55868	7.01156	
rel	0.66528	4.74183	0.12947	2.03509	0.76135	6.35150	
rel	0.70890	4.67717	0.12554	2.03262	0.51165	9.07092	
rel	0.57588	4.11048	0.04640	1.97624	0.46612	6.05467	
rel	0.79535	4.22587	0.06720	1.92014	0.51536	7.53356	
rel	0.73730	4.30606	0.07938	1.88932	0.49335	8.16962	
rel	0.51126	4.71885	0.12437	2.17796	0.65413	5.64405	
rel	0.69401	4.22772	0.06068	1.90849	0.47475	7.50795	
rel	0.56012	4.12723	0.05030	2.00609	0.57233	4.91875	
rel	0.68530	4.68672	0.12847	2.00577	0.58946	7.85637	
rel	0.60125	4.64277	0.12559	2.03507	0.68764	5.58840	
rel	0.60746	4.18324	0.05794	1.96855	0.44834	6.22631	
rel	0.66990	4.52388	0.10930	1.96308	0.58784	7.17744	
rel	0.64843	4.67114	0.12535	2.08187	0.71940	6.58436	
rel	0.54097	4.72063	0.12752	2.25435	0.76957	5.20921	
rel	0.57567	4.34855	0.06931	2.07299	0.50785	6.11023	
rel	0.53986	4.35351	0.06395	2.17583	0.58338	5.49782	
rel	0.77154	4.45834	0.08238	1.99490	0.45178	9.23692	
rel	0.54380	4.54648	0.08983	2.20873	0.61236	6.07498	
rel	0.53890	4.46199	0.09735	2.09029	0.66221	4.65724	
rel	0.73632	4.30715	0.07798	1.98325	0.36572	8.39430	
rel	0.47909	4.12109	0.05463	1.95641	0.47399	5.05277	
rel	0.67049	4.80838	0.12886	2.12977	0.52869	8.12648	
rel	0.79932	4.47415	0.08349	1.94731	0.53163	9.03665	
rel	0.50753	4.42595	0.07539	2.19645	0.79876	4.14999	
rel	0.80633	4.35234	0.07527	1.95981	0.48354	9.40684	
rel	0.52384	4.57341	0.10353	2.03873	0.62862	5.76159	
rel	0.68059	4.47263	0.09201	2.02840	0.62854	6.25367	
rel	0.77209	4.15547	0.05482	1.91114	0.50445	8.45513	
rel	0.60351	4.14591	0.05161	2.00974	0.54146	5.34008	
rel	0.58328	4.40387	0.07383	2.10217	0.65563	4.82628	
rel	0.65966	4.48020	0.09468	2.04111	0.58540	6.49364	
rel	0.69230	5.12507	0.20777	2.13773	0.86280	7.00893	
rel	0.64862	4.16817	0.04802	1.94002	0.26700	7.93522	
rel	0.55293	4.03083	0.03837	1.97274	0.54568	4.98966	
rel	0.66133	4.29554	0.07000	1.97361	0.60015	6.02696	
rel	0.75396	4.64768	0.11119	2.04717	0.66568	7.58335	
rel	0.49539	4.35335	0.06986	2.12349	0.56440	5.49311	
rel	0.48583	4.18087	0.05619	2.17613	0.60339	3.91738	
rel	0.59486	4.93530	0.15819	2.15052	0.73963	6.68415	
rel	0.55577	4.33697	0.07541	1.99210	0.43302	7.34024	
rel	0.76631	4.42458	0.08778	1.96996	0.52396	8.31228	
rel	0.53143	4.36312	0.08093	2.02995	0.64967	5.15527	
rel	0.73703	4.72804	0.13538	2.06297	0.56418	8.36116	
rel	0.62026	4.23152	0.05665	2.01809	0.33064	7.99161	
rel	0.56044	4.11423	0.05034	2.10566	0.61376	4.63935	
rel	0.59138	4.23785	0.05745	2.01736	0.61557	5.38732	
rel	0.51663	4.31137	0.07172	2.10930	0.66886	4.53932	
rel	0.62050	4.51130	0.10578	2.01050	0.51119	7.37869	
rel	0.71532	4.85443	0.17322	1.97423	0.62188	7.57805	
rel	0.79592	4.39874	0.09303	1.96760	0.47087	8.08267	
rel	0.69844	4.66012	0.11143	2.07700	0.59845	7.61520	
rel	0.56148	4.27114	0.05932	2.04501	0.65912	5.03490	
rel	0.68447	4.16514	0.05704	1.91618	0.46441	7.77858	
rel	0.67131	4.52186	0.10576	2.05087	0.68289	5.78149	
rel	0.76603	4.11537	0.05502	1.95397	0.41330	6.90370	
rel	0.74033	4.67750	0.12212	2.09909	0.56278	8.18966	
rel	0.47800	4.12945	0.04915	2.03676	0.51207	4.77550	
rel	0.52598	4.64760	0.12044	2.12844	0.75713	4.67880	
rel	0.77104	4.79004	0.14718	2.04032	0.60100	9.10413	
rel	0.77683	4.90111	0.16769	2.01473	0.67523	8.42698	
rel	0.67247	4.24158	0.06818	1.98038	0.37200	8.07298	
rel	0.65077	4.32219	0.07397	1.98060	0.48573	6.84606	
rel	0.67682	4.26973	0.06991	1.99273	0.34750	8.14162	
rel	0.71046	4.44068	0.09970	1.99446	0.46384	7.78037	
rel	0.61304	4.32423	0.07000	2.04842	0.63161	5.18616	
rel	0.35919	4.30696	0.06990	2.30554	0.64293	3.64458	
rel	0.52090	4.68596	0.12771	2.14188	0.75658	4.92302	
rel	0.34068	4.43175	0.07651	2.24431	0.61918	4.21787	
rel	0.65941	4.33415	0.07585	1.92276	0.34378	8.71006	
rel	0.51774	4.22889	0.05792	2.11197	0.74494	4.07420	
rel	0.60674	4.29003	0.07276	2.02853	0.58867	5.27359	
rel	0.68249	4.54888	0.10620	2.03715	0.76931	5.77699	
rel	0.67686	4.36985	0.07461	2.07199	0.69976	5.54645	
rel	0.58831	4.18064	0.06379	1.95155	0.62914	5.09358	
rel	0.59616	4.21445	0.05365	2.06047	0.74173	4.19748	
rel	0.52067	4.22685	0.05615	2.13711	0.57249	5.07828	
rel	0.71946	4.55680	0.10341	2.02970	0.60019	7.15627	
rel	0.84684	4.85006	0.14008	2.07034	0.69899	9.48849	
rel	0.55449	4.30918	0.06957	2.07809	0.60323	4.99749	
rel	0.70796	4.43919	0.08273	2.05778	0.56972	7.71839	
rel	0.73049	4.62560	0.12223	2.01623	0.69169	6.89379	
rel	0.57677	4.41325	0.09070	2.01431	0.58893	5.83367	
rel	0.62759	4.27485	0.06709	1.99827	0.59637	5.84950	
rel	0.60241	4.52909	0.09224	2.14503	0.55564	6.25133	
rel	0.59497	4.26840	0.06665	2.03415	0.65404	5.24054	
rel	0.60736	4.42370	0.09062	2.01510	0.55405	5.90745	
rel	0.41907	4.43780	0.08232	2.22949	0.65565	4.71185	
rel	0.73287	4.56150	0.10991	2.06057	0.59270	8.10889	
rel	0.57684	4.52570	0.09606	2.07236	0.75806	5.05329	
rel	0.56174	4.06587	0.04775	1.85990	0.31986	6.73865	
rel	0.70526	4.72504	0.14772	1.99982	0.71850	6.32246	
rel	0.54498	4.39516	0.07515	2.14843	0.69294	4.62477	
rel	0.67331	4.67434	0.12568	2.09801	0.79542	5.38031	
rel	0.64958	4.46369	0.09763	2.04547	0.60133	6.67970	
rel	0.71139	4.50880	0.10770	2.01518	0.42487	8.61462	
rel	0.50874	4.24585	0.05818	2.07883	0.62707	4.68402	
rel	0.75075	4.48884	0.09501	2.01195	0.53369	8.15781	
rel	0.70785	4.66319	0.12539	2.05385	0.57940	8.21601	
rel	0.59429	4.17832	0.05469	1.98169	0.43164	6.34169	
rel	0.68269	4.35109	0.07795	1.93964	0.43017	7.85298	
rel	0.67949	4.27943	0.06690	1.99849	0.53160	6.60849	
rel	0.53488	4.74621	0.11890	2.27619	0.64351	6.15651	
rel	0.71327	4.45420	0.08403	2.05252	0.49119	8.21887	
rel	0.69311	4.64690	0.11446	2.04402	0.56193	7.73747	
rel	0.52680	4.29073	0.07040	2.03302	0.56219	5.57446	
rel	0.62068	4.02190	0.04054	1.91788	0.49881	5.45780	
rel	0.53619	4.67986	0.10855	2.17448	0.57674	6.80525	
rel	0.55485	4.22078	0.05432	2.06834	0.73756	4.20804	
rel	0.66335	4.13518	0.05693	1.88696	0.52176	6.06234	
rel	0.58468	4.54821	0.11121	2.03987	0.66175	5.52498	
rel	0.62145	4.62772	0.11637	2.11034	0.69906	5.53439	
rel	0.74008	4.51963	0.09608	1.99002	0.63999	7.53671	
rel	0.68494	4.39508	0.08935	1.96472	0.64683	6.13123	
rel	0.72110	4.43927	0.09244	2.01914	0.46541	8.27922	
rel	0.67046	4.52301	0.08942	2.03546	0.51531	8.05838	
rel	0.51189	4.54048	0.10065	2.09718	0.68989	5.23325	
rel	0.61643	4.13037	0.05414	1.95493	0.33716	7.07756	
rel	0.64072	4.25715	0.06825	1.88438	0.64416	5.43320	
rel	0.74965	4.91880	0.16985	2.05547	0.67355	8.71832	
rel	0.68564	4.19787	0.06103	1.97624	0.50245	6.79053	
rel	0.58404	4.50633	0.09208	2.10980	0.62592	6.38901	
rel	0.57811	4.31959	0.06924	1.96863	0.52234	6.13270	
rel	0.65938	4.80638	0.13187	2.17960	0.62401	7.46458	
rel	0.67939	4.64922	0.12192	2.02382	0.65704	6.50943	
rel	0.50372	4.34159	0.06970	2.15317	0.57810	5.13532	
rel	0.56044	4.11191	0.05251	1.97065	0.30299	7.15414	
rel	0.69548	4.51286	0.09709	1.99449	0.41428	9.31964	
rel	0.73474	4.67453	0.11657	2.09120	0.52450	9.20813	
rel	0.70209	4.28277	0.07658	1.89219	0.63706	5.75239	
rel	0.74913	4.45480	0.09388	2.05309	0.50103	8.37582	
rel	0.65114	4.55279	0.11593	1.99230	0.77063	5.72070	
rel	0.68368	4.63328	0.12257	2.04691	0.70467	6.55263	
rel	0.55928	4.72424	0.13914	2.11686	0.59309	6.88197	
rel	0.62970	4.73447	0.12596	2.11512	0.84391	5.59331	
rel	0.72412	4.56534	0.10694	1.97276	0.61223	8.05750	
rel	0.76671	4.13722	0.05489	1.87311	0.36326	8.57277	
rel	0.66708	4.57151	0.10234	2.11562	0.68716	6.86401	
rel	0.66394	4.60349	0.10720	2.05832	0.87028	5.21267	
rel	0.73812	5.15381	0.21367	2.18783	0.76548	7.69740	
rel	0.78128	4.44596	0.06575	2.12357	0.51559	9.41337	
rel	0.61353	4.49602	0.08976	2.12519	0.70485	5.67227	
rel	0.54583	4.20651	0.05996	1.99286	0.49828	5.86314	
rel	0.62604	4.12814	0.06251	1.94560	0.55660	5.31575	
rel	0.40310	3.97195	0.03053	2.24825	0.65002	3.59400	
rel	0.66902	4.64136	0.11686	2.10903	0.58810	8.26089	
rel	0.73196	4.04125	0.04185	1.89823	0.48951	6.72800	
rel	0.73801	4.76662	0.14732	1.94581	0.58261	9.47939	
rel	0.73535	4.83262	0.15899	2.13938	0.52568	8.93564	
rel	0.54707	4.21687	0.06305	1.89554	0.41367	6.64963	
rel	0.68516	4.31548	0.07059	1.98440	0.67856	5.43178	
rel	0.66478	3.98989	0.03930	1.95829	0.47785	5.38591	
rel	0.80575	5.04191	0.17935	2.10306	0.74594	9.14652	
rel	0.62661	4.02918	0.04741	1.87776	0.40809	6.05389	
rel	0.69108	4.20709	0.06104	2.04676	0.55781	6.08501	
rel	0.77954	4.51191	0.09013	2.02590	0.56918	8.17974	
rel	0.77744	4.49534	0.10216	1.97095	0.63455	6.64514	
rel	0.74913	4.62242	0.12633	1.96302	0.61160	7.54259	
rel	0.77604	4.58851	0.10261	2.07617	0.59248	8.56374	
rel	0.56420	4.48600	0.09176	2.10684	0.65652	5.24300	
rel	0.57766	4.58647	0.10064	2.17862	0.60701	5.73607	
rel	0.58620	4.24933	0.06165	2.06020	0.53208	6.04804	
rel	0.57725	4.18826	0.05000	1.95827	0.62943	5.35525	
rel	0.57897	4.03407	0.04089	1.96310	0.43894	6.02312	
rel	0.63555	4.10419	0.04635	1.99487	0.60426	5.02711	
rel	0.67174	4.30504	0.07322	2.02141	0.70868	5.03410	
rel	0.59928	4.46667	0.09995	1.98523	0.44561	7.72131	
rel	0.76608	4.32816	0.07748	1.94365	0.63845	7.36651	
rel	0.64581	4.34652	0.08083	1.96861	0.58853	6.14187	
rel	0.60854	4.69200	0.12446	2.14315	0.73403	5.25542	
rel	0.37968	4.60604	0.09425	2.25041	0.77351	4.27491	
rel	0.70301	4.48218	0.10280	2.00633	0.48125	8.68152	
rel	0.59503	4.59412	0.11529	2.06092	0.69110	5.95657	
rel	0.44089	4.19411	0.05752	2.06082	0.26154	6.92298	
rel	0.69474	4.28003	0.06443	2.02579	0.65837	5.79726	
rel	0.53134	4.59328	0.09910	2.24963	0.72532	4.95955	
rel	0.65636	4.63800	0.11267	2.12321	0.69502	6.29498	
rel	0.48901	4.51639	0.09455	2.04916	0.64962	5.40119	
rel	0.64562	4.45657	0.07868	2.06224	0.51057	7.49099	
rel	0.41429	4.63587	0.11746	2.16228	0.60164	5.46190	
rel	0.56439	4.11336	0.04744	1.94904	0.56667	4.86132	
rel	0.75700	4.21825	0.06331	1.93857	0.48439	7.00456	
rel	0.78100	4.45630	0.09105	2.02051	0.52597	8.27400	
rel	0.71651	4.43131	0.09183	1.95189	0.46371	8.86283	
rel	0.47376	4.35221	0.06865	2.10687	0.68461	4.51021	
rel	0.34794	4.20690	0.06277	2.05684	0.48429	4.96178	
rel	0.59455	4.30323	0.07019	2.09063	0.63586	5.02390	
rel	0.70640	4.78819	0.15378	1.97535	0.76373	6.95527	
rel	0.41248	4.86566	0.15105	2.27230	0.70740	4.77177	
rel	0.69865	4.38183	0.07679	2.03889	0.43543	9.13777	
rel	0.38819	4.25319	0.06791	2.14044	0.55041	4.44839	
rel	0.82247	4.69189	0.12363	2.04638	0.63869	8.79235	
rel	0.67141	4.10447	0.05940	1.88907	0.46735	5.75129	
rel	0.61902	3.93982	0.03431	1.89623	0.40329	5.99655	
rel	0.50742	4.01387	0.04084	1.92769	0.39134	5.48618	
rel	0.66501	4.34722	0.07206	2.02199	0.48809	7.68464	
rel	0.69008	4.27947	0.07183	1.96117	0.31914	8.10916	
rel	0.69184	4.26981	0.06553	1.99402	0.33526	8.18980	
rel	0.55363	4.47312	0.08569	2.14762	0.72942	4.87291	
rel	0.49046	4.17302	0.06054	1.95434	0.37609	6.96273	
rel	0.76252	4.45873	0.09519	1.94230	0.55398	8.12477	
rel	0.61252	4.08539	0.04604	1.88084	0.46370	6.39872	
rel	0.52669	4.22096	0.05072	2.07199	0.55365	5.40525	
rel	0.58572	4.26578	0.05997	2.08893	0.57612	5.22782	
rel	0.54181	4.09046	0.04424	1.95836	0.42600	5.96248	
rel	0.59381	4.39056	0.08172	1.97971	0.72069	5.18114	
rel	0.60179	4.18884	0.05541	2.08080	0.26198	7.09356	


==> anc/samples_with_Nh_fluct_without_Qs_fluct.txt <==
Jpsi_LCWF_scheme	$g\mu_0$	$m^2 ~\rm[GeV^2]$	$R_p ~\rm[GeV^{-1}]$	$r_H ~\rm[GeV^{-1}]$	$\bar{N}_h$	
nonrel	2.90178	0.05743	2.39746	0.00399	3.20055	
nonrel	2.91843	0.05902	2.34762	0.02744	3.45621	
nonrel	2.87517	0.05614	2.38718	0.01774	2.97062	
nonrel	3.22607	0.12465	2.27336	0.00211	4.27403	
nonrel	3.09429	0.09471	2.29569	0.16734	3.69041	
nonrel	2.95997	0.06166	2.26531	0.02307	3.62421	
nonrel	2.90922	0.05966	2.41734	0.09206	3.07331	
nonrel	2.94068	0.05947	2.55086	0.11745	2.84688	
nonrel	2.93608	0.06738	2.37648	0.00386	3.14801	
nonrel	3.08208	0.08828	2.27504	0.01289	3.87324	
nonrel	3.07625	0.09906	2.36145	0.04133	3.51643	
nonrel	3.02202	0.08136	2.27888	0.01887	3.61167	
nonrel	3.11454	0.09672	2.26187	0.10756	3.88190	
nonrel	3.18147	0.11270	2.51629	0.28540	3.08147	
nonrel	3.21504	0.11675	2.24117	0.03382	4.57336	
nonrel	2.97409	0.06989	2.35776	0.02037	3.33317	
nonrel	3.00927	0.08390	2.33238	0.05459	3.47382	
nonrel	3.07545	0.08838	2.35791	0.11955	3.63226	
nonrel	2.92164	0.06665	2.33347	0.08024	3.19946	
nonrel	2.81605	0.04339	2.33857	0.07253	2.92174	
nonrel	3.38888	0.13460	2.35379	0.16486	4.91350	
nonrel	3.08233	0.10123	2.17760	0.02372	3.79523	
nonrel	2.92873	0.06013	2.45579	0.04112	2.92349	
nonrel	3.05948	0.08888	2.37479	0.06206	3.21624	
nonrel	3.10102	0.09594	2.24777	0.14495	3.57491	
nonrel	2.99397	0.07467	2.52737	0.27088	2.78003	
nonrel	2.86784	0.04823	2.37475	0.02442	3.17532	
nonrel	2.98761	0.07407	2.38935	0.00304	3.13809	
nonrel	2.92578	0.05962	2.38200	0.04229	3.16116	
nonrel	2.94626	0.06198	2.38738	0.06357	3.02551	
nonrel	3.01135	0.08157	2.34204	0.09510	3.59945	
nonrel	2.93301	0.05865	2.47951	0.01862	3.25228	
nonrel	3.00166	0.06894	2.29592	0.03165	3.66335	
nonrel	2.98073	0.07538	2.28082	0.02286	3.41694	
nonrel	3.01145	0.06979	2.30085	0.00757	4.09747	
nonrel	3.01457	0.07676	2.33376	0.02332	3.48760	
nonrel	3.25621	0.14293	2.18611	0.05542	4.51032	
nonrel	2.92706	0.05781	2.38161	0.01270	3.26248	
nonrel	2.98188	0.07340	2.40700	0.13677	3.14541	
nonrel	2.99948	0.07455	2.40686	0.08471	3.49146	
nonrel	2.98257	0.07358	2.37278	0.00120	3.45168	
nonrel	2.97883	0.06635	2.21104	0.02031	3.71411	
nonrel	2.95518	0.06966	2.34601	0.01281	3.25803	
nonrel	3.14194	0.10161	2.29135	0.08169	3.91371	
nonrel	2.82327	0.04185	2.42952	0.00700	3.02653	
nonrel	3.02122	0.07627	2.22905	0.01123	3.72487	
nonrel	3.08658	0.08929	2.44606	0.23364	3.37603	
nonrel	2.95265	0.07393	2.31626	0.03662	3.34743	
nonrel	3.06576	0.08042	2.37893	0.10990	3.59496	
nonrel	3.02131	0.07555	2.35427	0.01333	3.46254	
nonrel	3.19064	0.11500	2.15754	0.04408	4.77250	
nonrel	3.03378	0.07718	2.47555	0.14868	3.36078	
nonrel	2.97676	0.07680	2.34328	0.05624	3.10451	
nonrel	2.95030	0.07000	2.31129	0.00179	3.36593	
nonrel	2.91838	0.06524	2.37847	0.03019	3.05752	
nonrel	3.02184	0.08125	2.38098	0.10167	3.29663	
nonrel	2.89328	0.06350	2.36988	0.04270	3.20266	
nonrel	2.95694	0.06227	2.30251	0.01789	3.50002	
nonrel	2.85453	0.04596	2.49754	0.02745	2.86991	
nonrel	3.09186	0.09052	2.30205	0.00448	3.80225	
nonrel	2.96789	0.06493	2.35084	0.01992	3.43198	
nonrel	2.89481	0.06083	2.28054	0.03915	3.41856	
nonrel	3.15460	0.11023	2.23084	0.11983	3.99745	
nonrel	3.16855	0.11508	2.25034	0.17596	3.95205	
nonrel	2.98777	0.06303	2.32233	0.02084	3.83442	
nonrel	2.99043	0.06455	2.42946	0.00333	3.57859	
nonrel	3.25253	0.12974	2.39368	0.41826	3.18535	
nonrel	2.99082	0.07459	2.34874	0.05143	3.15720	
nonrel	3.02105	0.08421	2.29119	0.03943	3.74807	
nonrel	2.95306	0.06319	2.41590	0.04238	3.35644	
nonrel	3.00611	0.07290	2.34612	0.01304	3.57593	
nonrel	3.00467	0.07480	2.28211	0.00441	3.71988	
nonrel	3.01019	0.07957	2.32692	0.05551	3.50022	
nonrel	3.14537	0.10199	2.33335	0.05992	4.15604	
nonrel	2.91720	0.05816	2.45531	0.04083	3.04395	
nonrel	2.96698	0.06367	2.49116	0.04125	3.16710	
nonrel	3.04151	0.09280	2.29050	0.08426	3.35771	
nonrel	3.03519	0.07724	2.32930	0.02351	3.63328	
nonrel	3.15679	0.10505	2.27549	0.00444	4.27648	
nonrel	3.16217	0.10359	2.25347	0.00333	4.43226	
nonrel	3.13206	0.10275	2.28776	0.03180	3.85280	
nonrel	3.05202	0.08396	2.31149	0.11520	3.35297	
nonrel	3.07535	0.09535	2.26012	0.01849	3.91323	
nonrel	2.90593	0.06398	2.43776	0.11030	3.05535	
nonrel	2.95595	0.06274	2.38092	0.01716	3.44161	
nonrel	3.10943	0.10041	2.29031	0.02900	3.86551	
nonrel	3.00510	0.06813	2.37864	0.04153	3.29871	
nonrel	2.96139	0.06745	2.37752	0.00362	3.34296	
nonrel	2.92783	0.05945	2.35354	0.00649	3.36527	
nonrel	3.06240	0.08005	2.42110	0.03381	3.72292	
nonrel	2.96196	0.05910	2.47603	0.24213	3.02124	
nonrel	3.15497	0.11637	2.26640	0.04416	3.76912	
nonrel	3.08439	0.08817	2.23013	0.00239	3.93421	
nonrel	3.04562	0.08501	2.23388	0.01442	3.83070	
nonrel	3.07062	0.08315	2.32889	0.08719	3.75036	
nonrel	3.00220	0.07351	2.33707	0.03517	3.56355	
nonrel	2.97772	0.06674	2.32403	0.05095	3.47535	
nonrel	3.01884	0.06538	2.39780	0.04098	3.77360	
nonrel	2.97790	0.07368	2.38424	0.05887	3.26439	
nonrel	2.88734	0.05488	2.29207	0.01885	2.92736	
nonrel	3.16556	0.11719	2.39257	0.13492	3.71781	
nonrel	3.00587	0.07031	2.47928	0.07223	3.36921	
nonrel	2.95168	0.06228	2.64523	0.19995	2.86138	
nonrel	2.99319	0.06635	2.44797	0.04128	3.38193	
nonrel	3.12149	0.10803	2.26916	0.04949	3.59647	
nonrel	3.07997	0.10005	2.26059	0.04415	3.74933	
nonrel	2.90976	0.06219	2.29252	0.03461	3.28685	
nonrel	2.95275	0.06773	2.44391	0.00501	2.96740	
nonrel	3.12054	0.09228	2.36633	0.08921	3.59018	
nonrel	2.95891	0.07200	2.34205	0.03051	3.14578	
nonrel	3.07613	0.09178	2.24756	0.05542	3.80184	
nonrel	2.97194	0.06588	2.41803	0.02034	3.08059	
nonrel	2.89781	0.05382	2.30843	0.02607	3.37447	
nonrel	2.94066	0.05549	2.28382	0.01588	3.14653	
nonrel	2.97360	0.06832	2.42107	0.11850	3.16983	
nonrel	2.92592	0.05254	2.50738	0.02601	3.30285	
nonrel	3.08778	0.09142	2.35798	0.02127	3.60894	
nonrel	2.91614	0.05069	2.44357	0.02388	2.98714	
nonrel	3.05275	0.08492	2.34479	0.06138	3.80875	
nonrel	2.94978	0.07052	2.21630	0.04595	3.30046	
nonrel	2.92252	0.05991	2.33429	0.06716	3.37549	
nonrel	3.22170	0.11710	2.15577	0.00943	5.00486	
nonrel	3.04455	0.08864	2.43866	0.09141	3.06699	
nonrel	2.90626	0.07527	2.39822	0.02739	2.92287	
nonrel	3.05422	0.08251	2.29797	0.01334	3.84167	
nonrel	2.97959	0.06977	2.41194	0.10947	3.42806	
nonrel	3.12091	0.10730	2.29850	0.03844	4.10939	
nonrel	3.16701	0.11663	2.29416	0.05383	4.56432	
nonrel	3.06682	0.08353	2.24640	0.05858	3.87250	
nonrel	2.95745	0.07089	2.31168	0.00828	3.26387	
nonrel	2.91037	0.05822	2.36544	0.01080	3.10235	
nonrel	2.96316	0.06213	2.31736	0.00183	3.24992	
nonrel	3.11949	0.10090	2.27680	0.19177	3.66968	
nonrel	2.96288	0.05990	2.30760	0.00356	3.56915	
nonrel	3.10341	0.08674	2.41994	0.02362	3.95671	
nonrel	2.92469	0.05368	2.52175	0.01601	2.92615	
nonrel	3.08642	0.09129	2.38781	0.00315	3.64460	
nonrel	3.04578	0.08150	2.19709	0.01341	3.69076	
nonrel	2.94623	0.06557	2.24932	0.01091	3.46703	
nonrel	3.33014	0.13639	2.33843	0.07756	4.81879	
nonrel	2.98082	0.07572	2.31295	0.03116	3.35965	
nonrel	3.11528	0.08941	2.30410	0.01057	3.85153	
nonrel	3.08342	0.09863	2.24638	0.03518	4.01378	
nonrel	2.96335	0.06728	2.32270	0.05143	3.43507	
nonrel	3.08989	0.08780	2.36146	0.00371	3.82507	
nonrel	2.94643	0.06249	2.36862	0.00402	3.47987	
nonrel	3.14134	0.10427	2.23625	0.03084	4.12857	
nonrel	3.03735	0.08433	2.25386	0.10999	3.58360	
nonrel	3.00014	0.06899	2.38097	0.02043	3.59289	
nonrel	3.06950	0.08984	2.27000	0.00784	3.76112	
nonrel	3.12470	0.09649	2.20219	0.03283	4.31820	
nonrel	2.83489	0.04282	2.49567	0.08686	2.54695	
nonrel	3.05870	0.08376	2.32394	0.02327	3.70244	
nonrel	3.03338	0.08842	2.34985	0.00975	3.59179	
nonrel	3.04728	0.08742	2.26878	0.06234	3.57712	
nonrel	3.30279	0.13698	2.28763	0.00484	4.89012	
nonrel	3.12456	0.09775	2.25247	0.02077	4.18241	
nonrel	3.09661	0.09254	2.33852	0.21174	3.76947	
nonrel	3.02536	0.08958	2.26149	0.05541	3.47687	
nonrel	3.02904	0.07773	2.22926	0.03530	3.77197	
nonrel	2.89200	0.05604	2.36559	0.02986	3.15649	
nonrel	3.32591	0.14160	2.29284	0.10119	4.73413	
nonrel	3.40833	0.15826	2.31081	0.18219	4.28623	
nonrel	3.42745	0.17078	2.19780	0.08766	5.07380	
nonrel	3.18117	0.11727	2.22939	0.01156	4.43003	
nonrel	2.94486	0.05911	2.46873	0.03583	3.13003	
nonrel	3.43325	0.15837	2.34663	0.32297	4.59263	
nonrel	3.11848	0.09094	2.30553	0.12262	3.88557	
nonrel	3.03252	0.07673	2.40537	0.11407	3.42105	
nonrel	2.96089	0.06132	2.39109	0.01775	3.31606	
nonrel	3.08054	0.09743	2.26337	0.08094	3.64634	
nonrel	3.12252	0.09441	2.38026	0.19779	3.40385	
nonrel	3.09806	0.09023	2.25334	0.03731	4.38708	
nonrel	2.92346	0.05199	2.42330	0.02749	3.28434	
nonrel	3.00798	0.07650	2.29768	0.05401	3.74015	
nonrel	3.42689	0.15226	2.33069	0.00955	5.47868	
nonrel	3.09990	0.09148	2.29969	0.00293	3.68182	
nonrel	2.92479	0.06028	2.22493	0.00231	3.44183	
nonrel	2.90435	0.05150	2.53966	0.04898	2.97310	
nonrel	3.14788	0.09115	2.48439	0.15468	3.79571	
nonrel	2.94120	0.06232	2.36036	0.02811	3.22977	
nonrel	3.09409	0.10338	2.19008	0.00341	4.11384	
nonrel	2.93728	0.07345	2.44149	0.00532	3.33038	
nonrel	2.91441	0.07030	2.31482	0.04274	3.02424	
nonrel	2.95477	0.06193	2.33485	0.03165	3.37261	
nonrel	2.99811	0.07068	2.49158	0.08032	3.03787	
nonrel	2.90950	0.06537	2.39487	0.04410	2.81128	
nonrel	2.98675	0.07286	2.32411	0.06326	3.30636	
nonrel	3.00812	0.07247	2.38311	0.04324	3.47209	
nonrel	3.03328	0.07796	2.34701	0.06294	3.75165	
nonrel	3.05372	0.09670	2.22232	0.00561	3.71538	
nonrel	3.03003	0.07465	2.36964	0.00633	3.62509	
nonrel	2.99138	0.06608	2.36449	0.01508	3.42957	
nonrel	2.89924	0.05469	2.37531	0.03386	3.33726	
nonrel	2.94966	0.06602	2.28017	0.01522	3.25997	
nonrel	2.94737	0.05914	2.41467	0.01838	3.07496	
nonrel	2.87404	0.06061	2.40232	0.05127	3.30325	
nonrel	2.94150	0.07334	2.31329	0.00697	3.16336	
nonrel	2.98891	0.07728	2.46422	0.12996	3.09848	
nonrel	2.99905	0.07089	2.37162	0.08443	3.57355	
nonrel	2.93916	0.05995	2.26429	0.03397	3.38789	
nonrel	2.97579	0.06953	2.33876	0.00945	3.47882	
nonrel	2.91162	0.05644	2.47361	0.12818	2.98410	
nonrel	3.02013	0.07396	2.39123	0.03524	3.65297	
nonrel	3.10920	0.09324	2.24021	0.00109	4.39150	
nonrel	3.03449	0.07764	2.44622	0.02543	3.42645	
nonrel	3.21723	0.11906	2.22438	0.07484	4.18288	
nonrel	3.11370	0.09815	2.43220	0.17649	3.55837	
nonrel	2.91486	0.06720	2.35374	0.05145	3.06839	
nonrel	3.08537	0.09022	2.33975	0.02007	3.71895	
nonrel	2.95726	0.06965	2.31569	0.03805	3.36581	
nonrel	3.00189	0.07317	2.34032	0.03812	3.81521	
nonrel	3.04995	0.07263	2.31111	0.06755	3.45933	
nonrel	3.15331	0.10766	2.27278	0.11312	4.14000	
nonrel	2.98602	0.08009	2.36643	0.10079	3.13178	
nonrel	2.99556	0.07032	2.37789	0.04643	3.42115	
nonrel	3.25956	0.11549	2.45641	0.24570	3.88546	
nonrel	3.07400	0.08432	2.42378	0.16770	3.42067	
nonrel	3.17602	0.11680	2.60878	0.34928	3.03923	
nonrel	2.98347	0.06747	2.35828	0.04005	3.31279	
nonrel	2.99786	0.07269	2.32776	0.01617	3.51620	
nonrel	3.21457	0.10944	2.29900	0.01734	4.35176	
nonrel	2.94847	0.05702	2.45321	0.00312	3.20396	
nonrel	3.02092	0.07427	2.45197	0.00362	3.46951	
nonrel	2.80273	0.04015	2.60642	0.02086	2.66246	
nonrel	3.10955	0.09294	2.32499	0.00113	3.79100	
nonrel	3.03530	0.07974	2.43945	0.05019	3.26198	
nonrel	3.01990	0.07285	2.35623	0.05593	3.47914	
nonrel	3.06420	0.09550	2.22910	0.00337	4.04662	
nonrel	3.05552	0.08996	2.37059	0.11027	3.55077	
nonrel	2.93127	0.05921	2.35367	0.02380	3.02400	
nonrel	2.93229	0.06039	2.37386	0.02392	3.09789	
nonrel	3.27796	0.12771	2.41394	0.19484	3.89609	
nonrel	3.26984	0.13181	2.26973	0.13260	4.42569	
nonrel	2.80012	0.04243	2.51344	0.05890	2.71301	
nonrel	2.96849	0.07013	2.25891	0.05030	3.37862	
nonrel	2.86201	0.05044	2.41663	0.02690	3.00298	
nonrel	2.95148	0.06725	2.33761	0.02618	3.30127	
nonrel	3.01807	0.08011	2.36024	0.05745	3.43624	
nonrel	3.00524	0.06548	2.31332	0.00486	3.56765	
nonrel	2.87364	0.05882	2.29811	0.06662	3.16783	
nonrel	2.95762	0.06946	2.47192	0.03087	3.35692	
nonrel	2.81501	0.05291	2.54945	0.00400	2.56296	
nonrel	2.99362	0.07320	2.23064	0.00412	3.32830	
nonrel	3.05910	0.08635	2.30600	0.00679	3.77337	
nonrel	2.99090	0.08191	2.35852	0.00868	3.24555	
nonrel	2.92181	0.06344	2.32467	0.06146	3.26840	
nonrel	2.96412	0.06939	2.20516	0.02208	3.65154	
nonrel	3.05183	0.08205	2.36552	0.06761	3.39283	
nonrel	2.94479	0.06622	2.21541	0.03835	3.41945	
nonrel	3.00922	0.08014	2.29129	0.11658	3.36415	
nonrel	2.94510	0.06588	2.41708	0.05164	3.02075	
nonrel	3.00493	0.07855	2.21764	0.07907	3.70915	
nonrel	3.01497	0.07488	2.31451	0.02337	3.67947	
nonrel	2.97949	0.07692	2.37591	0.03336	3.59981	
nonrel	2.93339	0.05402	2.50091	0.00234	3.47352	
nonrel	2.99016	0.07340	2.29306	0.02228	3.63380	
nonrel	3.02291	0.08048	2.31186	0.00281	3.43018	
nonrel	2.98307	0.06838	2.34537	0.08566	3.57158	
nonrel	3.00529	0.07433	2.41301	0.02054	3.32106	
nonrel	3.01681	0.09037	2.26183	0.04045	3.27439	
nonrel	3.02130	0.07297	2.30930	0.12503	3.55874	
nonrel	3.07791	0.08902	2.35055	0.00177	3.54981	
nonrel	3.13480	0.10176	2.22855	0.01125	4.23384	
nonrel	3.02053	0.06881	2.40782	0.02905	3.53770	
nonrel	3.10376	0.08987	2.23562	0.00615	4.14017	
nonrel	3.09614	0.08651	2.31129	0.04272	3.82983	
nonrel	3.02511	0.08424	2.34206	0.08676	3.55893	
nonrel	3.14389	0.09958	2.30299	0.03402	3.67953	
nonrel	3.13923	0.10854	2.21294	0.03625	4.40936	
nonrel	2.98594	0.06646	2.38054	0.02193	3.49319	
nonrel	3.03184	0.06805	2.51563	0.01870	3.31686	
nonrel	2.97569	0.07197	2.28664	0.01810	3.57184	
nonrel	3.26152	0.14105	2.18006	0.11981	4.80619	
nonrel	2.89096	0.06267	2.39107	0.00370	3.18374	
nonrel	2.94887	0.06346	2.35332	0.01193	3.38980	
nonrel	3.10444	0.08403	2.43275	0.04463	3.74853	
nonrel	2.97275	0.06609	2.40116	0.10972	3.42783	
nonrel	3.11192	0.10081	2.22834	0.00430	4.27546	
nonrel	2.93110	0.06282	2.55377	0.11773	2.67502	
nonrel	2.85604	0.04726	2.52763	0.04286	2.68889	
nonrel	3.02378	0.08971	2.26816	0.01717	3.54576	
nonrel	2.99847	0.07393	2.31952	0.04271	3.59200	
nonrel	2.95067	0.06163	2.40361	0.05015	3.38576	
nonrel	3.12635	0.10021	2.32492	0.12236	3.71723	
nonrel	2.89773	0.05375	2.48461	0.03956	2.90519	
nonrel	2.99543	0.07042	2.38703	0.10365	3.50056	
nonrel	2.98689	0.07818	2.38290	0.07016	3.25573	
nonrel	2.89120	0.05307	2.44130	0.02881	2.88682	
nonrel	2.97930	0.06363	2.48440	0.01996	3.28756	
nonrel	2.97790	0.06767	2.33115	0.08874	3.29858	
nonrel	3.09252	0.08862	2.37201	0.12995	3.53397	
nonrel	2.97777	0.06989	2.36335	0.02858	3.37539	
nonrel	3.00016	0.07278	2.37178	0.05213	3.25477	
nonrel	2.89830	0.05482	2.40482	0.04105	3.20197	
nonrel	2.88695	0.05320	2.61339	0.00288	3.16691	
nonrel	3.37511	0.14037	2.39570	0.03016	4.93157	
nonrel	3.07642	0.08911	2.36391	0.02828	3.80396	
nonrel	3.10416	0.09633	2.22758	0.17633	3.79567	
nonrel	2.93971	0.06247	2.32717	0.04339	3.33360	
nonrel	2.94740	0.07288	2.41223	0.09352	2.95080	
nonrel	2.99605	0.07386	2.37558	0.08912	3.55485	
nonrel	3.07343	0.09196	2.43615	0.01758	3.53798	
nonrel	3.17331	0.10751	2.35249	0.21092	3.87025	
nonrel	3.02633	0.09049	2.28112	0.00140	3.61207	
nonrel	2.90406	0.05810	2.42319	0.03820	3.11585	
nonrel	3.02794	0.08813	2.28241	0.04293	3.74852	
nonrel	3.14092	0.09816	2.26612	0.03674	4.01649	
nonrel	2.92694	0.06077	2.51123	0.01163	2.93716	
nonrel	3.03373	0.08462	2.25778	0.00226	3.91243	
nonrel	2.99583	0.06757	2.31860	0.01818	3.74581	
nonrel	3.01324	0.08038	2.24812	0.01472	3.55099	
nonrel	3.21951	0.12484	2.22533	0.06561	4.67615	
nonrel	3.11131	0.10020	2.27873	0.05489	3.51224	
nonrel	3.01151	0.07917	2.45062	0.08788	3.08210	
nonrel	3.02387	0.08392	2.43995	0.19032	3.06870	
nonrel	2.96476	0.06503	2.33996	0.01804	3.58059	
nonrel	2.86910	0.05073	2.57578	0.00786	2.76832	
nonrel	3.09837	0.09191	2.43886	0.16286	3.65156	
nonrel	2.87883	0.05507	2.44985	0.04489	3.02483	
nonrel	2.88056	0.05223	2.52190	0.05655	2.85052	
nonrel	2.98387	0.06559	2.36454	0.01794	3.38801	
nonrel	2.94152	0.07118	2.38250	0.04066	3.26493	
nonrel	3.04011	0.07725	2.37135	0.06812	3.45112	
nonrel	3.04974	0.08364	2.31392	0.02527	3.76089	
nonrel	2.98091	0.07745	2.27130	0.05476	3.33727	
nonrel	3.22145	0.11671	2.35756	0.14186	4.32395	
nonrel	3.09517	0.09225	2.41216	0.14677	3.45243	
nonrel	2.96805	0.07397	2.44516	0.03168	3.18165	
nonrel	3.20122	0.11014	2.20269	0.02830	4.28718	
nonrel	2.98474	0.06832	2.28794	0.00505	3.50732	
nonrel	2.96707	0.06888	2.23049	0.06213	3.68452	
nonrel	3.04923	0.08141	2.28150	0.09102	3.64910	
nonrel	3.05872	0.09214	2.35836	0.20224	3.35889	
nonrel	3.08745	0.09380	2.30747	0.03237	3.89653	
nonrel	3.10687	0.08088	2.26635	0.14574	4.03445	
nonrel	2.91629	0.06260	2.49765	0.06047	2.77890	
nonrel	3.16429	0.10562	2.33392	0.03237	4.13742	
nonrel	2.97931	0.06782	2.33630	0.00517	3.29248	
nonrel	2.97889	0.06919	2.31012	0.07765	3.43276	
nonrel	2.86003	0.05506	2.39383	0.00306	3.07599	
nonrel	3.04541	0.07769	2.39152	0.02274	3.48248	
nonrel	3.02800	0.08167	2.26353	0.00661	3.62164	
nonrel	2.97558	0.07955	2.37760	0.06751	3.02895	
nonrel	3.10778	0.08929	2.41035	0.13396	3.79547	
nonrel	2.99156	0.07205	2.42023	0.09407	3.22119	
nonrel	2.93604	0.06590	2.42652	0.03242	3.20974	
nonrel	3.07626	0.08314	2.13768	0.03905	4.59565	
nonrel	2.97657	0.07329	2.29014	0.03076	3.65046	
nonrel	2.99512	0.07606	2.28791	0.05828	3.63294	
nonrel	2.92246	0.06066	2.39375	0.08039	3.22137	
nonrel	2.94860	0.06598	2.44712	0.02500	3.32701	
nonrel	2.88321	0.06713	2.17695	0.04424	3.57482	
nonrel	3.07045	0.08438	2.36061	0.02547	3.78011	
nonrel	3.00004	0.06267	2.37371	0.03138	3.64088	
nonrel	2.97813	0.06494	2.29853	0.00251	3.36543	
nonrel	3.02351	0.07151	2.35852	0.16488	3.36860	
nonrel	3.20842	0.11016	2.22282	0.02898	4.83746	
nonrel	3.08931	0.09072	2.34047	0.08072	3.46557	
nonrel	3.12407	0.09331	2.36262	0.13722	3.64119	
nonrel	2.99655	0.07910	2.28367	0.00804	3.54716	
nonrel	3.03160	0.07569	2.28214	0.00208	3.76366	
nonrel	3.02580	0.07901	2.34612	0.00360	3.65767	
nonrel	2.99721	0.06580	2.40315	0.03907	3.37930	
nonrel	2.96098	0.07437	2.37711	0.00501	2.97441	
nonrel	3.31446	0.13251	2.33048	0.05260	4.99365	
nonrel	3.15691	0.09883	2.29146	0.04394	4.00055	
nonrel	2.95163	0.07624	2.13824	0.00969	3.60852	
nonrel	2.98348	0.07430	2.61852	0.17748	2.74234	
nonrel	2.95931	0.06832	2.21526	0.00126	3.37730	
nonrel	2.85796	0.04720	2.36836	0.00524	3.20129	
nonrel	3.18007	0.10130	2.32789	0.11896	4.11015	
nonrel	3.07215	0.08832	2.17220	0.00137	4.16833	
nonrel	2.87891	0.05441	2.46592	0.03506	2.79667	
nonrel	2.94561	0.06384	2.30353	0.00969	3.82152	
nonrel	3.15860	0.11702	2.29167	0.07960	4.14367	
nonrel	2.95587	0.06250	2.26397	0.00938	3.79165	
nonrel	3.05011	0.08397	2.22344	0.02141	3.91162	
nonrel	2.99144	0.06751	2.32919	0.05701	3.47353	
nonrel	2.97156	0.06219	2.31531	0.01041	3.89656	
nonrel	2.96962	0.06827	2.50202	0.05291	3.06678	
nonrel	2.94403	0.06393	2.44101	0.03885	3.21783	
nonrel	2.99825	0.07049	2.35708	0.02951	3.31849	
nonrel	3.33641	0.14139	2.25869	0.01566	5.12032	
nonrel	2.92007	0.06641	2.31701	0.04017	3.33048	
nonrel	2.97705	0.07522	2.28240	0.01224	3.68560	
nonrel	3.00604	0.07751	2.45790	0.02877	3.26441	
nonrel	3.22726	0.12616	2.28857	0.03368	4.21450	
nonrel	3.05352	0.08596	2.37470	0.12495	3.30807	
nonrel	2.98827	0.07047	2.44108	0.03700	3.10371	
nonrel	3.04791	0.09099	2.26810	0.04460	3.59312	
nonrel	3.00307	0.07784	2.36593	0.01331	3.62912	
nonrel	2.92912	0.05800	2.45064	0.01704	3.11701	
nonrel	2.85890	0.04728	2.43758	0.02698	3.05737	
nonrel	3.10879	0.09810	2.30237	0.02149	3.55252	
nonrel	2.99553	0.07774	2.27342	0.01161	3.49953	
nonrel	2.98043	0.06817	2.42468	0.02116	3.29032	
nonrel	3.00407	0.08233	2.24246	0.08995	3.41970	
nonrel	2.93723	0.06273	2.27581	0.03522	3.58727	
nonrel	3.14859	0.11473	2.19184	0.05508	4.48924	
nonrel	3.28102	0.13380	2.28035	0.08581	4.57620	
nonrel	2.99623	0.07734	2.26896	0.00834	3.60704	
nonrel	2.89885	0.06306	2.34650	0.09591	3.04903	
nonrel	2.99841	0.07426	2.33712	0.00262	3.46191	
nonrel	3.17155	0.11319	2.21819	0.03957	3.94763	
nonrel	3.16344	0.09308	2.36785	0.04927	4.09665	
nonrel	2.99641	0.07729	2.25447	0.00341	3.51255	
nonrel	3.24551	0.11484	2.31083	0.03116	4.39337	
nonrel	2.97348	0.07850	2.11947	0.02317	3.44044	
nonrel	3.03519	0.08739	2.33196	0.05478	3.43839	
nonrel	3.09586	0.08656	2.30955	0.04097	4.06433	
nonrel	2.96904	0.07109	2.42786	0.01812	3.21606	
nonrel	3.03268	0.07400	2.31060	0.13415	3.54751	
nonrel	3.51573	0.16638	2.31600	0.03520	6.05261	
nonrel	2.98106	0.07828	2.29068	0.03128	3.50684	
nonrel	3.00619	0.06872	2.40258	0.02597	3.47658	
nonrel	2.96527	0.06115	2.43689	0.00203	3.25131	
nonrel	3.04845	0.08442	2.28999	0.04314	3.57810	
nonrel	2.93767	0.06943	2.33955	0.00574	3.26208	
nonrel	3.11362	0.09183	2.24753	0.19526	3.66836	
nonrel	3.19761	0.10399	2.35859	0.03788	4.13874	
nonrel	3.06298	0.07363	2.60312	0.21147	3.10165	
nonrel	2.94227	0.06927	2.42134	0.00798	2.94701	
nonrel	2.95539	0.06116	2.41253	0.02411	3.21337	
nonrel	3.05165	0.08816	2.32869	0.22748	3.08451	
nonrel	2.89457	0.06291	2.24425	0.00240	3.22486	
nonrel	2.86650	0.04624	2.55779	0.05952	2.79392	
nonrel	2.95290	0.06672	2.29982	0.00598	3.42672	
nonrel	3.03639	0.08956	2.30281	0.01020	3.65443	
nonrel	3.00827	0.07300	2.40689	0.01068	3.43390	
nonrel	2.90031	0.05723	2.35790	0.00190	2.97527	
nonrel	3.09200	0.09303	2.32147	0.05685	3.80420	
nonrel	3.00033	0.08828	2.22121	0.01269	3.58085	
nonrel	2.90222	0.05650	2.32132	0.01633	3.20024	
nonrel	3.11918	0.09864	2.34705	0.12190	3.84888	
nonrel	3.03124	0.08486	2.29677	0.02751	3.67837	
nonrel	3.05351	0.09467	2.22137	0.00583	3.61812	
nonrel	2.92588	0.05396	2.33581	0.01079	3.23794	
nonrel	2.96931	0.07152	2.29187	0.04602	3.54344	
nonrel	2.94788	0.06414	2.41980	0.04106	3.27490	
nonrel	2.94693	0.06692	2.41141	0.06386	2.99779	
nonrel	2.93275	0.05825	2.47187	0.02550	3.08530	
nonrel	3.03067	0.08149	2.30332	0.01691	3.85248	
nonrel	2.97743	0.07008	2.35912	0.00728	3.38310	
nonrel	2.93220	0.06265	2.37123	0.06668	3.21472	
nonrel	2.87551	0.05585	2.47368	0.01254	2.89693	
nonrel	2.91021	0.05257	2.40802	0.00357	3.00176	
nonrel	2.89829	0.06263	2.30428	0.01553	3.29850	
nonrel	2.91764	0.07093	2.25836	0.03687	3.43102	
nonrel	2.94075	0.06563	2.38394	0.00483	3.20294	
nonrel	2.94673	0.06990	2.33028	0.02295	3.27393	
nonrel	3.07134	0.10269	2.23356	0.10498	3.70650	
nonrel	3.16112	0.10206	2.36022	0.05348	3.94492	
nonrel	3.05665	0.08545	2.36027	0.02069	3.58624	
nonrel	3.04237	0.07784	2.35452	0.07905	3.64444	
nonrel	3.05805	0.08521	2.40182	0.01065	3.47261	
nonrel	2.92507	0.05690	2.45073	0.03666	2.93777	
nonrel	3.30549	0.12266	2.29741	0.09873	4.91426	
nonrel	2.89149	0.06245	2.40590	0.01619	2.92286	
nonrel	3.12243	0.09889	2.50042	0.28701	3.14834	
nonrel	3.14513	0.10891	2.15469	0.07989	4.19276	
nonrel	3.10198	0.09690	2.21290	0.05038	4.19682	
nonrel	2.97827	0.07376	2.47370	0.09241	3.18437	
nonrel	2.95117	0.06389	2.45289	0.01284	3.49969	
nonrel	2.98468	0.07258	2.34159	0.01691	3.42737	
nonrel	2.90669	0.06619	2.29094	0.00243	3.46388	
nonrel	2.94299	0.06320	2.37020	0.09695	3.25913	
nonrel	2.93572	0.06097	2.47719	0.02877	3.17778	
nonrel	2.95729	0.05996	2.34902	0.00856	3.29811	
nonrel	2.94997	0.06152	2.35745	0.05273	3.62316	
nonrel	2.90040	0.05780	2.41511	0.00963	3.26554	
nonrel	2.89325	0.06272	2.40754	0.02399	3.09052	
nonrel	2.90430	0.05917	2.33162	0.02663	3.20476	
nonrel	2.86855	0.04784	2.25201	0.02065	3.54210	
nonrel	3.14997	0.11765	2.25439	0.01282	4.00141	
nonrel	3.00694	0.08654	2.34099	0.02058	3.31673	
nonrel	3.00489	0.08157	2.28249	0.06945	3.43942	
nonrel	3.00228	0.07196	2.41762	0.02887	3.29374	
nonrel	3.02290	0.06701	2.32287	0.00181	3.92911	
nonrel	2.92803	0.06154	2.24408	0.01050	3.69423	
nonrel	2.90545	0.05610	2.36580	0.00983	3.21842	
nonrel	2.89193	0.06678	2.27650	0.02376	3.28770	
nonrel	2.82059	0.04174	2.44474	0.01284	2.62778	
nonrel	2.96496	0.06778	2.37230	0.03434	3.28333	
nonrel	3.05655	0.08435	2.20572	0.00154	3.68431	
nonrel	3.23890	0.12058	2.25096	0.00817	4.69562	
nonrel	3.04242	0.07831	2.29477	0.06218	3.64064	
nonrel	2.89865	0.05754	2.32423	0.00358	3.16261	
nonrel	2.88013	0.05736	2.29016	0.09934	3.07824	
nonrel	2.93584	0.05767	2.38864	0.00641	3.37197	
nonrel	3.00715	0.06361	2.47311	0.01672	3.68132	
nonrel	3.18991	0.11037	2.26629	0.05239	4.24875	
nonrel	2.92622	0.05341	2.53160	0.06024	3.17173	
nonrel	3.04910	0.07775	2.33527	0.00903	3.83723	
nonrel	3.00210	0.07302	2.31558	0.01154	3.38276	
nonrel	2.97481	0.07418	2.32720	0.02952	3.42796	
nonrel	3.07502	0.08384	2.23774	0.01508	4.29760	
nonrel	2.97063	0.06346	2.34810	0.02060	3.56175	
nonrel	3.02157	0.07499	2.35987	0.02166	3.54587	
nonrel	3.13377	0.10611	2.26720	0.04262	4.03692	
nonrel	2.84389	0.05152	2.38198	0.00839	3.14421	
nonrel	2.86565	0.05239	2.56980	0.03440	2.99002	
nonrel	3.09300	0.09161	2.41726	0.33103	3.05909	
nonrel	3.00531	0.07698	2.26187	0.00572	3.71476	
nonrel	3.42193	0.15269	2.37523	0.23619	4.54364	
nonrel	2.96903	0.06297	2.35520	0.03241	3.42002	
nonrel	2.92380	0.05635	2.33267	0.02659	3.28325	
nonrel	3.25535	0.12466	2.33038	0.18954	4.36376	
nonrel	3.07006	0.09077	2.25107	0.06972	3.87047	
nonrel	2.99843	0.07781	2.46449	0.02542	3.22427	
nonrel	2.92060	0.05974	2.33288	0.00845	3.30503	
nonrel	2.97250	0.07819	2.23399	0.01583	3.44169	
nonrel	2.91402	0.05806	2.33818	0.01726	3.38203	
nonrel	3.07708	0.08659	2.31468	0.00990	3.89069	
nonrel	3.10200	0.09506	2.39501	0.21866	3.45805	
nonrel	2.94908	0.06036	2.43018	0.02808	3.19749	
nonrel	3.11989	0.10609	2.25456	0.05854	4.05436	
nonrel	2.93019	0.06166	2.37870	0.03032	3.25538	
nonrel	3.17344	0.11235	2.26012	0.08874	4.12512	
nonrel	2.89260	0.04886	2.62544	0.03582	2.81271	
nonrel	2.99627	0.06166	2.48150	0.04885	3.29027	
nonrel	3.06462	0.07727	2.38730	0.11041	4.03224	
nonrel	2.92021	0.05891	2.39555	0.01751	2.93198	
nonrel	3.30069	0.13295	2.38095	0.21732	4.24221	
nonrel	2.92620	0.06842	2.28870	0.00187	3.32009	
nonrel	2.93985	0.06982	2.28147	0.00530	3.57681	
nonrel	2.82489	0.04841	2.32208	0.01498	3.14607	
nonrel	3.02777	0.08292	2.26918	0.00778	3.70981	
nonrel	2.97255	0.06279	2.34882	0.00536	3.31354	
nonrel	2.92705	0.06358	2.29964	0.00184	3.58242	
nonrel	2.93534	0.06056	2.50996	0.06500	2.97559	
nonrel	2.91866	0.05573	2.46198	0.05094	3.13816	
nonrel	2.82831	0.04989	2.40345	0.07368	2.81202	
nonrel	3.02918	0.08114	2.29337	0.02643	3.59555	
nonrel	2.95448	0.07296	2.36641	0.05374	3.28914	
nonrel	3.08253	0.08508	2.27663	0.07841	3.82610	
nonrel	2.89012	0.05553	2.36250	0.00409	2.76849	
nonrel	3.07296	0.09075	2.20642	0.01147	3.83043	
nonrel	2.97661	0.07354	2.30560	0.03364	3.30723	
nonrel	2.99561	0.06892	2.44929	0.04380	3.33375	
nonrel	2.97093	0.06937	2.23069	0.00284	3.61399	
nonrel	3.25963	0.12632	2.28776	0.03645	4.70942	
nonrel	2.93487	0.05714	2.52443	0.02076	3.07841	
nonrel	3.03353	0.08373	2.25900	0.06365	3.70776	
nonrel	2.91964	0.06050	2.43656	0.03602	3.16575	
nonrel	2.96519	0.05953	2.36307	0.16981	3.14110	
nonrel	3.00597	0.08335	2.32376	0.07153	3.43112	
nonrel	2.90561	0.05071	2.35637	0.03566	3.26085	
nonrel	3.03356	0.08118	2.37062	0.02295	3.65918	
nonrel	2.94676	0.06349	2.59630	0.22828	2.78386	
nonrel	2.95584	0.06323	2.35054	0.00191	3.46455	
nonrel	2.95266	0.06592	2.34370	0.02760	3.41186	
nonrel	3.01935	0.08252	2.35681	0.02338	3.68693	
nonrel	2.88983	0.05709	2.48159	0.11320	2.64027	
nonrel	3.07552	0.08759	2.23982	0.01958	4.01542	
nonrel	3.26443	0.12569	2.32806	0.17154	4.20916	
nonrel	3.10385	0.10409	2.34116	0.20786	3.42450	
nonrel	3.08505	0.09794	2.17870	0.00806	4.04039	
nonrel	3.06411	0.07842	2.33853	0.05313	3.74965	
nonrel	3.02244	0.08678	2.27354	0.06327	3.96078	
nonrel	3.18210	0.10228	2.34293	0.06582	4.35487	
nonrel	3.00626	0.08668	2.30796	0.08548	3.23452	
nonrel	3.28095	0.12228	2.28395	0.01251	4.72703	
nonrel	3.13281	0.11110	2.20036	0.05371	4.30178	
nonrel	2.97908	0.06433	2.39144	0.02036	3.28482	
nonrel	3.00910	0.08203	2.37520	0.01373	3.15470	
nonrel	2.94577	0.05940	2.50289	0.01297	3.11668	
nonrel	3.15961	0.10889	2.34553	0.05634	3.89556	
nonrel	2.95150	0.07708	2.28338	0.00851	3.20989	
nonrel	2.92356	0.06928	2.45623	0.07458	2.93800	
nonrel	3.02174	0.08678	2.34720	0.03909	3.16599	
nonrel	2.98614	0.06983	2.26858	0.00956	3.63361	
nonrel	2.90886	0.05101	2.38807	0.01549	3.33454	
nonrel	3.39877	0.14885	2.28639	0.07513	5.07749	
nonrel	2.92150	0.05816	2.43934	0.02651	3.06127	
nonrel	2.95001	0.06419	2.24766	0.05088	3.41383	
nonrel	2.95657	0.06459	2.53547	0.09234	3.10414	
nonrel	3.00226	0.07195	2.33734	0.05380	3.31176	
nonrel	3.07049	0.09208	2.31338	0.12228	3.32960	
nonrel	3.00784	0.07509	2.37884	0.01168	3.58678	
nonrel	3.15409	0.11383	2.27106	0.08488	4.08703	
nonrel	3.32101	0.14813	2.10988	0.03255	5.20974	
nonrel	3.03154	0.07658	2.39575	0.04527	3.42282	
nonrel	2.84720	0.04763	2.34376	0.00520	3.23957	
nonrel	2.95566	0.06537	2.34176	0.00144	3.34301	
nonrel	3.09884	0.09122	2.36903	0.05905	3.88146	
nonrel	3.39144	0.15048	2.34210	0.26680	4.43014	
nonrel	3.02098	0.06782	2.32715	0.01046	3.66443	
nonrel	3.02260	0.07459	2.39903	0.04671	3.46630	
nonrel	3.12477	0.09552	2.35073	0.00351	3.80508	
nonrel	2.98095	0.06976	2.37955	0.00540	3.55134	
nonrel	2.88312	0.05708	2.39942	0.02919	2.95179	
nonrel	3.23258	0.11889	2.31155	0.00447	4.41559	
nonrel	2.93905	0.06130	2.47023	0.06577	3.07130	
nonrel	2.91875	0.05932	2.37430	0.09125	3.11334	
nonrel	2.94313	0.06481	2.37188	0.01883	3.46546	
nonrel	2.98901	0.07563	2.31124	0.02697	3.48423	
nonrel	2.88970	0.05902	2.43856	0.02536	3.03395	
nonrel	3.04063	0.08000	2.29902	0.04242	3.87535	
nonrel	3.07014	0.08712	2.33082	0.01392	4.11000	
nonrel	3.03108	0.08227	2.29816	0.00428	3.74666	
nonrel	2.98728	0.06585	2.42797	0.02336	3.09931	
nonrel	3.08145	0.08539	2.40264	0.10532	3.71794	
nonrel	2.99119	0.06354	2.38615	0.06356	3.46914	
nonrel	2.96655	0.06341	2.37141	0.01493	3.37373	
nonrel	3.10064	0.09348	2.31721	0.06032	3.87561	
nonrel	2.97266	0.08042	2.54733	0.10250	2.92247	
nonrel	2.92370	0.05773	2.37987	0.04024	3.24625	
nonrel	3.03181	0.06770	2.36966	0.00361	3.82287	
nonrel	2.84962	0.04803	2.51914	0.01859	2.73251	
nonrel	3.06850	0.08301	2.35781	0.02223	3.78321	
nonrel	2.96982	0.07920	2.41157	0.02048	3.12673	
nonrel	2.95732	0.06606	2.35058	0.01324	3.15621	
nonrel	2.89556	0.05311	2.45231	0.02493	3.11640	
nonrel	2.99474	0.06880	2.37500	0.01576	3.35602	
nonrel	2.94963	0.06969	2.21752	0.01537	3.42884	
nonrel	2.99992	0.08286	2.29801	0.03080	3.37948	
nonrel	2.90177	0.05595	2.50243	0.04520	3.08661	
nonrel	3.19544	0.11143	2.33024	0.02314	4.24458	
nonrel	2.89810	0.05145	2.39357	0.02388	3.38611	
nonrel	2.96913	0.06455	2.41185	0.02460	3.17804	
nonrel	2.82098	0.03969	2.51516	0.02953	2.77634	
nonrel	2.88310	0.05401	2.38709	0.03550	2.95222	
nonrel	2.98605	0.05970	2.36362	0.03039	3.55092	
nonrel	2.93152	0.05989	2.37063	0.15135	3.05606	
nonrel	3.09126	0.09694	2.25392	0.01802	3.90615	
nonrel	2.86061	0.04234	2.53525	0.03507	2.95492	
nonrel	3.01268	0.07899	2.26615	0.01557	3.48986	
nonrel	3.23319	0.11076	2.31185	0.05290	4.56087	
nonrel	2.91319	0.06637	2.33676	0.05051	3.18229	
nonrel	2.94061	0.06521	2.25425	0.01050	3.66565	
nonrel	3.07081	0.08794	2.47735	0.03412	3.78709	
nonrel	3.24719	0.11139	2.42316	0.10369	4.12015	
nonrel	2.99898	0.08950	2.21424	0.06031	3.58371	
nonrel	2.92435	0.06224	2.25973	0.01732	3.27148	
nonrel	2.92308	0.06273	2.32688	0.03973	3.19765	
nonrel	2.88103	0.05875	2.54201	0.02689	2.96200	
nonrel	2.92661	0.05652	2.31194	0.02211	3.22787	
nonrel	2.93569	0.05260	2.59672	0.04199	3.01545	
nonrel	3.32013	0.14183	2.26524	0.05676	4.92620	
nonrel	2.83132	0.04474	2.44550	0.00382	2.84036	
nonrel	3.24159	0.12267	2.32293	0.01152	4.38532	
nonrel	3.20503	0.11144	2.32055	0.01376	4.57162	
nonrel	2.93573	0.06604	2.45019	0.02160	3.15789	
nonrel	2.96914	0.06852	2.39327	0.09014	3.42814	
nonrel	2.97557	0.06308	2.37264	0.00777	3.44722	
nonrel	3.04612	0.06851	2.37527	0.07779	4.02038	
nonrel	2.82558	0.04568	2.46884	0.00107	3.09730	
nonrel	3.08181	0.08798	2.35721	0.00134	3.93560	
nonrel	3.01083	0.06571	2.32320	0.00992	3.66762	
nonrel	2.91843	0.05978	2.39526	0.02855	3.08283	
nonrel	3.02541	0.06714	2.38517	0.00558	3.97451	
nonrel	3.05972	0.08488	2.39835	0.11825	3.65802	
nonrel	2.93815	0.06848	2.29560	0.02290	3.22504	
nonrel	2.99902	0.07290	2.39723	0.06905	3.37106	
nonrel	3.22543	0.11661	2.29608	0.02433	4.53579	
nonrel	3.03724	0.08270	2.30955	0.03963	3.68176	
nonrel	2.95117	0.06342	2.35368	0.03601	3.17280	
nonrel	2.99179	0.07756	2.30351	0.01431	3.67197	
nonrel	2.91974	0.05989	2.41595	0.07829	3.08116	
nonrel	2.99762	0.07549	2.35769	0.04286	3.36511	
nonrel	3.19949	0.11475	2.24484	0.11282	4.61602	
nonrel	3.01932	0.08363	2.32206	0.07192	3.46653	
nonrel	2.97233	0.07158	2.35428	0.01953	3.43891	
nonrel	2.86251	0.05096	2.43187	0.05967	2.84542	
nonrel	2.95998	0.06414	2.62905	0.16457	2.86388	
nonrel	2.99687	0.07081	2.36493	0.02017	3.26437	
nonrel	3.01088	0.06944	2.42232	0.01493	3.57284	
nonrel	2.91528	0.06211	2.37226	0.01318	3.23690	
nonrel	3.06371	0.07601	2.37016	0.02575	3.70860	
nonrel	2.95580	0.07198	2.32671	0.01028	3.18435	
nonrel	2.94192	0.06375	2.39673	0.01135	3.25898	
nonrel	2.87861	0.04687	2.48907	0.01591	3.16247	
nonrel	3.10396	0.09696	2.27149	0.08921	4.09731	
nonrel	3.00899	0.07916	2.43371	0.10139	3.21166	
nonrel	3.00414	0.07144	2.42675	0.09956	3.39804	
nonrel	3.03023	0.08099	2.28042	0.01073	3.60063	
nonrel	3.02465	0.09896	2.17318	0.01084	3.81232	
nonrel	2.94748	0.06136	2.37540	0.00377	3.32158	
nonrel	3.41029	0.15895	2.27714	0.05812	5.59145	
nonrel	3.16561	0.10953	2.23961	0.00647	4.10290	
nonrel	2.89741	0.05056	2.42311	0.01113	3.25614	
nonrel	2.92431	0.05868	2.38721	0.00832	3.34064	
nonrel	2.98838	0.07259	2.38380	0.08175	3.12361	
nonrel	3.21762	0.12170	2.14194	0.08722	4.40980	
nonrel	2.96193	0.07578	2.36562	0.03286	3.34880	
nonrel	2.88781	0.05220	2.38950	0.03871	3.04620	
nonrel	3.15578	0.10806	2.31522	0.01714	4.01011	
nonrel	3.29017	0.14002	2.17176	0.02797	4.87013	
nonrel	2.98850	0.06539	2.22104	0.01912	4.04831	
nonrel	3.00549	0.07062	2.26840	0.05030	3.82553	
nonrel	2.89891	0.05856	2.32328	0.01140	3.09351	
nonrel	2.95797	0.06406	2.46752	0.00543	3.26469	
nonrel	2.92766	0.05553	2.40934	0.01324	3.19766	
nonrel	2.93013	0.06842	2.37398	0.04667	3.12220	
nonrel	2.98828	0.07543	2.34960	0.00691	3.47496	
nonrel	3.13471	0.11097	2.28101	0.01807	4.11215	
nonrel	3.23675	0.12119	2.25901	0.03080	4.41857	
nonrel	2.97970	0.06290	2.37271	0.00956	3.19778	
nonrel	2.96681	0.06793	2.41265	0.00201	3.18642	
nonrel	2.89918	0.05139	2.42007	0.02154	3.38589	
nonrel	2.92841	0.05690	2.44000	0.04371	3.28756	
nonrel	2.94239	0.05401	2.41572	0.01275	3.36838	
nonrel	2.97647	0.06329	2.30511	0.00931	3.55232	
nonrel	3.03555	0.08022	2.34318	0.01611	3.64351	
nonrel	2.99438	0.07201	2.30192	0.01333	3.33789	
nonrel	2.89288	0.05777	2.39424	0.01928	3.21632	
nonrel	3.38787	0.15147	2.19316	0.04681	5.01811	
nonrel	3.05560	0.08990	2.42380	0.02329	3.45768	
nonrel	3.03636	0.07665	2.37859	0.07590	3.40510	
nonrel	2.97328	0.06091	2.40193	0.08648	3.67251	
nonrel	2.90696	0.05184	2.43318	0.02087	3.31864	
nonrel	3.07846	0.08307	2.25075	0.05805	3.87345	
nonrel	2.91996	0.05939	2.42239	0.04983	3.01603	
nonrel	2.99324	0.07255	2.36276	0.01650	3.52175	
nonrel	3.16094	0.10080	2.33017	0.03292	3.96995	
nonrel	2.94444	0.06265	2.39338	0.00931	3.28148	
nonrel	2.95231	0.05972	2.37070	0.00645	3.14483	
nonrel	3.11906	0.09549	2.29409	0.05278	3.92122	
nonrel	2.86784	0.06032	2.40463	0.05067	3.05754	
nonrel	2.87088	0.05222	2.44750	0.01130	2.79992	
nonrel	2.92865	0.06474	2.37267	0.02515	3.32485	
nonrel	2.97073	0.07416	2.34627	0.04356	3.28281	
nonrel	3.01162	0.07541	2.35162	0.00157	3.71560	
nonrel	3.06205	0.08306	2.31401	0.00707	3.79204	
nonrel	3.01492	0.07088	2.39165	0.11360	3.54428	
nonrel	3.23861	0.12867	2.25223	0.13255	4.34428	
nonrel	2.83796	0.04593	2.43703	0.01221	2.88957	
nonrel	3.01737	0.07055	2.32784	0.00869	3.69572	
nonrel	2.94347	0.06674	2.28361	0.03007	3.39185	
nonrel	2.90369	0.06052	2.40748	0.00791	3.23735	
nonrel	3.13397	0.12043	2.08645	0.00546	4.22686	
nonrel	2.87989	0.05050	2.43275	0.00491	3.02295	
nonrel	2.90371	0.04955	2.40536	0.00428	3.46081	
nonrel	2.93219	0.06091	2.41758	0.02911	3.06690	
nonrel	3.08373	0.09652	2.27247	0.01912	3.89412	
nonrel	2.89355	0.04940	2.46821	0.01387	2.98498	
nonrel	2.95021	0.06724	2.35288	0.05098	3.38953	
nonrel	2.94463	0.06617	2.27636	0.04174	3.30552	
nonrel	2.92611	0.06040	2.31300	0.00399	3.17399	
nonrel	3.04413	0.08718	2.45657	0.07324	3.70931	
nonrel	2.86487	0.04518	2.32776	0.00113	3.27199	
nonrel	2.88398	0.05142	2.45772	0.04337	2.88986	
nonrel	2.89735	0.05026	2.44514	0.03008	3.18776	
nonrel	3.03687	0.08082	2.31088	0.03376	3.55656	
nonrel	2.97207	0.07775	2.29144	0.00146	3.39564	
nonrel	2.98833	0.07237	2.39390	0.03845	3.52296	
nonrel	2.88222	0.04900	2.48916	0.05253	2.82441	
nonrel	3.03905	0.07913	2.39189	0.01389	3.43378	
nonrel	2.98716	0.07208	2.30410	0.04604	3.60957	
nonrel	3.08742	0.10438	2.18469	0.01583	4.15812	
nonrel	2.89081	0.05491	2.30586	0.00197	3.24358	
nonrel	2.96817	0.06551	2.34460	0.00682	3.42439	
nonrel	3.10666	0.08861	2.42444	0.07345	3.85856	
nonrel	3.08543	0.09372	2.19183	0.00717	3.88637	
nonrel	2.97661	0.07066	2.36833	0.01823	3.62415	
nonrel	3.05085	0.08393	2.30103	0.06278	4.07228	
nonrel	3.04994	0.07699	2.36887	0.01784	3.65386	
nonrel	3.09044	0.09377	2.40145	0.18886	3.44117	
nonrel	3.24029	0.11612	2.32619	0.11721	4.18491	
nonrel	3.20537	0.11640	2.24352	0.05420	4.16346	
nonrel	3.03143	0.07848	2.18696	0.00503	3.95834	
nonrel	2.82212	0.04836	2.41473	0.06730	2.73806	
nonrel	2.93679	0.06113	2.47003	0.01917	3.19933	
nonrel	2.88761	0.05406	2.35883	0.01768	3.25144	
nonrel	2.99984	0.07646	2.28701	0.03220	3.45531	
nonrel	2.94321	0.06073	2.29844	0.02941	3.24050	
nonrel	3.01080	0.08607	2.30712	0.04234	3.17134	
nonrel	2.89234	0.05489	2.45188	0.02787	2.95102	
nonrel	3.08556	0.08175	2.39782	0.22203	3.18337	
nonrel	2.91696	0.05335	2.49122	0.05721	3.20067	
nonrel	3.02334	0.07204	2.24892	0.00825	4.14584	
nonrel	2.96893	0.05551	2.43887	0.00916	3.46802	
nonrel	3.19826	0.11951	2.19297	0.06574	4.23581	
nonrel	3.01953	0.07724	2.29617	0.03536	3.35814	
nonrel	2.90417	0.05983	2.39680	0.05747	3.02955	
nonrel	3.01319	0.07078	2.55622	0.05352	3.10444	
nonrel	3.00759	0.06972	2.39841	0.02349	3.47397	
nonrel	3.02281	0.08429	2.40696	0.03397	3.23905	
nonrel	3.08944	0.10665	2.17392	0.01113	4.12652	
nonrel	2.97250	0.06828	2.53959	0.03477	3.23236	
nonrel	2.98230	0.07719	2.40897	0.03629	3.53839	
nonrel	2.98031	0.06868	2.35036	0.09187	3.29616	
nonrel	2.90629	0.06119	2.57412	0.21829	2.67081	
nonrel	2.86424	0.05363	2.36725	0.00417	2.99573	
nonrel	2.93606	0.06989	2.33931	0.09700	3.22091	
nonrel	3.18012	0.12887	2.25284	0.06743	3.99490	
nonrel	2.95842	0.06028	2.42820	0.01966	3.36313	
nonrel	2.91825	0.05572	2.35448	0.03426	3.22353	
nonrel	3.02462	0.07218	2.36621	0.00800	3.67606	
nonrel	3.09163	0.09360	2.37288	0.06182	3.89953	
nonrel	2.90902	0.05365	2.47461	0.02524	2.93987	
nonrel	3.04230	0.07425	2.39953	0.09481	3.52093	
nonrel	2.83476	0.05230	2.42296	0.02240	2.76564	
nonrel	3.01341	0.06787	2.36064	0.00769	3.64892	
nonrel	3.03851	0.08423	2.34080	0.00228	3.54646	
nonrel	2.94426	0.07520	2.31373	0.01802	3.16352	
nonrel	2.98954	0.07551	2.31830	0.03245	3.28522	
nonrel	2.97433	0.07602	2.34998	0.14920	3.30182	
nonrel	2.91267	0.05804	2.51948	0.01174	2.88444	
nonrel	3.18690	0.10532	2.38296	0.07792	4.32645	
nonrel	2.89706	0.05198	2.44842	0.03429	3.08870	
nonrel	2.96525	0.05922	2.26602	0.05144	3.85448	
nonrel	2.98054	0.07004	2.29272	0.02860	3.51399	
nonrel	3.03621	0.07836	2.29475	0.00362	3.70112	
nonrel	2.88266	0.06157	2.35068	0.01382	2.95574	
nonrel	2.99175	0.06378	2.35057	0.00951	3.49321	
nonrel	3.05720	0.09241	2.23161	0.02564	3.85799	
nonrel	2.98784	0.07303	2.36176	0.00102	3.32956	
nonrel	3.05081	0.08546	2.34911	0.07582	3.50110	
nonrel	3.03556	0.07377	2.31525	0.02185	3.92224	
nonrel	2.91741	0.05518	2.33363	0.03409	3.37780	
nonrel	3.04563	0.07746	2.37215	0.00151	3.62931	
nonrel	2.97478	0.07559	2.27578	0.02447	3.56189	
nonrel	2.95216	0.06462	2.33382	0.17181	3.37398	
nonrel	2.90331	0.04810	2.40537	0.00145	3.42768	
nonrel	2.91964	0.06457	2.28463	0.02338	3.47429	
nonrel	2.83381	0.04932	2.39590	0.02128	2.90585	
nonrel	2.99885	0.07460	2.33256	0.07286	3.48406	
nonrel	2.93458	0.06868	2.38431	0.16922	3.19667	
nonrel	2.92313	0.05955	2.33520	0.00750	3.27118	
nonrel	3.06347	0.08595	2.43688	0.04240	3.52750	
nonrel	3.05011	0.07999	2.24225	0.02172	3.88507	
nonrel	2.96622	0.07199	2.26712	0.03326	3.52888	
nonrel	3.01439	0.08060	2.31006	0.07259	3.78932	
nonrel	2.89336	0.05723	2.40907	0.00260	3.04707	
nonrel	2.90911	0.05827	2.41655	0.00432	3.23624	
nonrel	2.89542	0.05862	2.37322	0.09526	3.13387	
nonrel	3.04330	0.07706	2.30909	0.03902	3.83265	
nonrel	3.05693	0.08644	2.47088	0.22530	3.02977	
nonrel	3.00821	0.07381	2.26312	0.00807	3.69030	
nonrel	2.89248	0.05881	2.44050	0.00583	2.82344	
nonrel	3.32265	0.14104	2.21373	0.10984	4.69715	
nonrel	3.05526	0.09460	2.23703	0.09503	3.50401	
nonrel	2.96658	0.06186	2.34407	0.02564	3.61799	
nonrel	3.27911	0.13293	2.24853	0.01242	4.80608	
nonrel	3.04544	0.08805	2.35650	0.00593	3.47349	
nonrel	2.90920	0.05770	2.39607	0.00404	3.08911	
nonrel	2.95413	0.06074	2.39423	0.04380	3.01075	
nonrel	3.00553	0.06555	2.40338	0.05817	3.67046	
nonrel	2.90622	0.06365	2.45945	0.03387	2.87933	
nonrel	2.95668	0.06303	2.46263	0.02317	3.28172	
nonrel	2.94045	0.06232	2.37934	0.05379	3.26276	
nonrel	3.04060	0.08098	2.66566	0.24557	2.68859	
nonrel	3.02631	0.09400	2.18955	0.01393	3.67045	
nonrel	2.89528	0.06660	2.28137	0.00891	2.97891	
nonrel	2.88565	0.05269	2.47846	0.01696	2.97936	
nonrel	3.07413	0.09278	2.31993	0.02879	3.76679	
nonrel	3.00492	0.07185	2.42523	0.00429	3.49704	
nonrel	3.09141	0.10119	2.24741	0.04299	4.27588	
nonrel	3.04622	0.08472	2.35222	0.00153	3.38441	
nonrel	2.89459	0.06010	2.46905	0.00184	3.13327	
nonrel	2.87788	0.05471	2.31970	0.03341	3.04975	
nonrel	3.00825	0.08636	2.31511	0.04171	3.49886	
nonrel	2.97343	0.07099	2.39962	0.00561	3.39349	
nonrel	2.82802	0.04650	2.54077	0.05056	2.81176	
nonrel	2.80604	0.04372	2.41932	0.00170	3.12076	
nonrel	2.95216	0.05816	2.37563	0.03944	3.33925	
nonrel	2.95682	0.06979	2.40223	0.03318	3.02432	
nonrel	2.97917	0.07791	2.27023	0.01060	3.42900	
nonrel	3.15366	0.09890	2.40059	0.04614	3.94367	
nonrel	2.97278	0.06770	2.35101	0.08170	3.24002	
nonrel	3.01342	0.08495	2.36677	0.01680	3.48799	
nonrel	3.05749	0.09812	2.18574	0.00837	3.91639	
nonrel	3.02888	0.08030	2.36661	0.06117	3.41651	
nonrel	3.05411	0.07282	2.38963	0.00201	3.93768	
nonrel	2.92324	0.06594	2.30675	0.01409	3.25161	
nonrel	2.99966	0.06735	2.25933	0.00225	3.70402	
nonrel	2.92525	0.06031	2.29882	0.00133	3.43648	
nonrel	2.98306	0.07524	2.46582	0.04787	3.41379	
nonrel	3.10665	0.10152	2.36606	0.01028	3.73960	
nonrel	2.93001	0.06512	2.41637	0.03304	3.10306	
nonrel	2.88241	0.04814	2.47115	0.00209	2.86172	
nonrel	2.87670	0.06098	2.37942	0.06464	2.87756	
nonrel	3.01451	0.07827	2.39405	0.03975	3.60313	
nonrel	2.91104	0.05746	2.40544	0.00405	3.20185	
nonrel	2.83698	0.04856	2.44802	0.01134	2.88421	
nonrel	3.05754	0.08019	2.32152	0.21433	3.54953	
nonrel	3.06456	0.08491	2.29052	0.03553	3.95648	
nonrel	3.04797	0.08029	2.35195	0.00225	3.55000	
nonrel	2.96022	0.06017	2.44945	0.00700	3.06508	
nonrel	2.88875	0.05983	2.38698	0.00328	3.01235	
nonrel	2.98663	0.06154	2.38708	0.02316	3.62167	
nonrel	2.88652	0.05238	2.41783	0.04940	3.18556	
nonrel	3.06898	0.08778	2.31192	0.01298	3.58109	
nonrel	3.19616	0.10735	2.29877	0.06060	4.40384	
nonrel	2.89945	0.05756	2.43120	0.05935	2.93404	
nonrel	2.93927	0.06412	2.37206	0.02601	3.16180	
nonrel	3.15633	0.11481	2.26140	0.00817	4.08702	
nonrel	2.86246	0.05177	2.34775	0.03080	3.10273	
nonrel	3.01021	0.07398	2.32227	0.00140	3.61401	
nonrel	2.99761	0.07525	2.33832	0.00798	3.36343	
nonrel	2.90510	0.05811	2.52994	0.02348	3.03438	
nonrel	2.83840	0.03954	2.51106	0.02506	3.12133	
nonrel	3.03974	0.07528	2.40493	0.04564	3.48079	
nonrel	3.06428	0.09060	2.28429	0.02774	3.83768	
nonrel	3.01808	0.07464	2.34158	0.01774	3.59513	
nonrel	2.88804	0.05672	2.35362	0.00160	3.00870	
nonrel	2.95298	0.06196	2.33447	0.04078	3.36939	
nonrel	3.07879	0.09180	2.27989	0.04529	3.87786	
nonrel	2.90396	0.06590	2.36106	0.00245	3.10508	
nonrel	2.94819	0.05909	2.35947	0.00834	3.49640	
nonrel	3.13797	0.10920	2.33893	0.06853	3.74637	
nonrel	2.87338	0.05208	2.37515	0.01205	3.15650	
nonrel	2.86483	0.04965	2.39312	0.03495	2.97706	
nonrel	3.07746	0.08222	2.28768	0.00967	4.00644	
nonrel	2.86916	0.04843	2.64402	0.00322	2.75876	
nonrel	2.83767	0.04376	2.49146	0.03174	2.65413	
nonrel	3.00757	0.06442	2.36155	0.01491	3.70964	
nonrel	2.80237	0.04670	2.46156	0.00165	2.64198	
nonrel	3.33757	0.15694	2.15972	0.01025	5.21997	
nonrel	2.99360	0.07567	2.33846	0.02775	3.35891	
nonrel	2.90938	0.06022	2.40715	0.02472	3.38542	
nonrel	3.04305	0.08671	2.28570	0.01854	3.68528	
nonrel	3.03685	0.07674	2.47303	0.04499	3.29409	
nonrel	3.04019	0.08218	2.19576	0.04289	4.06993	
nonrel	2.85664	0.04085	2.42208	0.02675	3.05744	
nonrel	2.98134	0.06411	2.36168	0.01644	3.34067	
nonrel	3.03101	0.07611	2.30417	0.01853	3.68057	
nonrel	2.90780	0.05085	2.35881	0.00505	3.62965	
nonrel	2.91981	0.05653	2.37453	0.01086	3.31044	
nonrel	3.11380	0.10694	2.48645	0.20523	3.20243	
nonrel	2.98924	0.07458	2.36832	0.10813	3.43769	
nonrel	2.89330	0.05682	2.32682	0.01561	3.24948	
nonrel	3.02782	0.08030	2.40625	0.01039	3.35036	
nonrel	2.99465	0.06497	2.29860	0.03218	3.53956	
nonrel	2.92308	0.06279	2.31106	0.01942	3.29486	
nonrel	2.94511	0.05847	2.49598	0.07558	3.07011	
nonrel	2.97663	0.06404	2.48153	0.02083	3.16365	
nonrel	3.04744	0.07835	2.45105	0.00385	3.61926	
nonrel	2.90056	0.04747	2.47854	0.01687	3.07435	
nonrel	3.02660	0.08228	2.35353	0.04115	3.37640	
nonrel	3.08473	0.08447	2.30511	0.10777	4.02927	
nonrel	2.92084	0.06067	2.30167	0.09156	3.56060	
nonrel	2.97764	0.06605	2.30226	0.00375	3.55568	
nonrel	2.90810	0.05462	2.41099	0.01695	3.52487	
nonrel	3.13148	0.10408	2.32736	0.08354	3.79083	
nonrel	3.00467	0.06895	2.33940	0.01897	3.44305	
nonrel	3.04670	0.07769	2.38627	0.00332	3.64000	
nonrel	2.97039	0.07636	2.46986	0.00992	3.06694	
nonrel	2.97438	0.07037	2.39626	0.00740	3.48439	
nonrel	2.84820	0.04919	2.27417	0.00671	2.93354	
nonrel	3.05691	0.08687	2.17493	0.05189	4.16494	
nonrel	2.92235	0.05564	2.40728	0.01697	3.14257	
nonrel	3.06323	0.08763	2.32589	0.01735	4.03658	
nonrel	3.06890	0.08265	2.40166	0.03219	3.72376	
nonrel	2.90109	0.05436	2.41353	0.01076	3.15071	
nonrel	3.11534	0.08422	2.33902	0.00172	4.18540	
nonrel	3.06309	0.08810	2.33886	0.04438	3.43044	
nonrel	3.00870	0.07451	2.28812	0.03323	3.87698	
nonrel	3.15157	0.08691	2.39952	0.03764	3.82448	
nonrel	2.94463	0.05189	2.48617	0.00201	3.21542	
nonrel	3.05724	0.06997	2.32215	0.01477	3.82002	
nonrel	2.90772	0.05265	2.47623	0.03413	2.92139	
nonrel	2.93822	0.06136	2.43645	0.01527	3.28373	
nonrel	3.19644	0.11253	2.29997	0.06514	4.36265	
nonrel	3.03958	0.07780	2.31673	0.02822	3.79523	
nonrel	2.91001	0.05538	2.34667	0.02950	3.14082	
nonrel	2.85454	0.04498	2.52845	0.02151	2.70905	
nonrel	3.03751	0.07945	2.42743	0.02871	3.55022	
nonrel	2.97212	0.06437	2.43885	0.09820	3.02433	
nonrel	2.91144	0.04761	2.43381	0.00428	3.22031	
nonrel	3.07358	0.08701	2.35503	0.01248	3.56740	
nonrel	2.90217	0.05187	2.47546	0.02231	2.93983	
nonrel	3.00724	0.07390	2.37404	0.06693	3.55535	
nonrel	3.03125	0.09139	2.26472	0.06245	3.36058	
nonrel	3.03570	0.08263	2.41563	0.03717	3.49264	
nonrel	2.98429	0.06493	2.40551	0.02224	3.32799	
nonrel	2.88883	0.05160	2.54266	0.01157	2.92461	
nonrel	2.93175	0.06035	2.23384	0.04596	3.35049	
nonrel	3.32245	0.13967	2.14986	0.02372	4.85041	
nonrel	2.84937	0.05369	2.49392	0.01446	2.88195	
nonrel	3.00167	0.07480	2.21462	0.00929	3.93172	
nonrel	2.92946	0.06416	2.31665	0.03448	3.12902	
nonrel	3.04432	0.07978	2.33661	0.01641	3.98513	
nonrel	3.21870	0.11731	2.21024	0.09200	4.33476	
nonrel	2.99062	0.08153	2.34845	0.02849	3.42415	
nonrel	2.97693	0.07119	2.33084	0.00714	3.36861	
nonrel	2.93778	0.06077	2.36592	0.00210	3.13350	
nonrel	3.05527	0.09026	2.22515	0.15806	3.87051	
nonrel	2.89974	0.05269	2.42789	0.00561	3.17328	
nonrel	3.02461	0.07869	2.26972	0.00419	3.75670	
nonrel	3.00705	0.06381	2.35802	0.01988	3.72698	
nonrel	2.90663	0.05962	2.35786	0.01253	3.26809	
nonrel	3.00290	0.07289	2.32244	0.01472	3.52360	
nonrel	2.96132	0.06310	2.36391	0.02897	3.32848	
nonrel	2.88807	0.05846	2.34187	0.00276	3.17830	
nonrel	3.03062	0.07266	2.28699	0.02170	3.70300	
nonrel	2.95545	0.06584	2.34566	0.00805	3.37886	
nonrel	2.88863	0.05065	2.34900	0.00409	3.23483	
nonrel	2.96649	0.06204	2.25918	0.00352	3.56116	
nonrel	2.97189	0.07375	2.30237	0.00909	3.63084	
nonrel	2.91995	0.06266	2.51879	0.00972	2.95822	
nonrel	2.80203	0.04318	2.48415	0.01134	2.76309	
nonrel	2.89227	0.05111	2.47214	0.00742	3.25002	
nonrel	3.05381	0.08099	2.27407	0.02139	3.74882	
nonrel	3.03755	0.07954	2.46403	0.01393	3.35127	
nonrel	2.93812	0.06013	2.44403	0.00107	3.09199	
nonrel	2.96226	0.06721	2.34456	0.02471	3.14183	
nonrel	2.86983	0.05302	2.38715	0.00622	2.91697	
rel	4.28481	0.07214	2.25256	0.53451	3.98206	
rel	4.07425	0.04166	2.41130	0.52914	3.11302	
rel	4.34148	0.06549	2.43969	0.63254	3.34488	
rel	4.32818	0.06561	2.45752	0.60971	3.41420	
rel	4.04469	0.04129	2.35314	0.52561	3.05393	
rel	4.28737	0.05670	2.47379	0.64643	3.20938	
rel	4.05983	0.04188	2.31455	0.50950	3.17880	
rel	4.30286	0.07206	2.24215	0.49473	3.96101	
rel	4.34014	0.06867	2.70075	0.65555	2.85365	
rel	4.29405	0.06229	2.47178	0.63877	3.18958	
rel	4.27084	0.05840	2.65241	0.68958	2.71580	
rel	4.09291	0.04585	2.54082	0.56099	2.89439	
rel	4.08059	0.04838	2.41216	0.52810	2.98014	
rel	4.23071	0.05887	2.42210	0.62641	3.29576	
rel	4.15042	0.04643	2.57665	0.59695	2.84441	
rel	4.06212	0.04127	2.21881	0.51295	3.42309	
rel	4.04305	0.04131	2.29969	0.53874	3.04660	
rel	4.26145	0.06409	2.30231	0.60965	3.41690	
rel	4.01207	0.03565	2.32288	0.54331	3.08556	
rel	4.17380	0.05166	2.29038	0.54485	3.42207	
rel	4.16023	0.05734	2.35258	0.59696	3.14301	
rel	4.21505	0.05722	2.73304	0.70181	2.32595	
rel	3.91838	0.02707	2.22146	0.40041	3.42896	
rel	4.00726	0.04212	2.32606	0.55241	3.13665	
rel	4.24819	0.06174	2.54058	0.60816	3.03392	
rel	4.04996	0.04829	2.52466	0.56513	2.58215	
rel	4.03491	0.04002	2.39400	0.55640	2.83072	
rel	4.22114	0.05784	2.38301	0.49804	3.86291	
rel	4.44623	0.08172	2.40723	0.66821	3.42202	
rel	3.93137	0.03482	2.29100	0.54246	2.95620	
rel	4.37526	0.07032	2.51194	0.71824	2.94037	
rel	4.03788	0.03578	2.33902	0.52496	3.40309	
rel	4.02885	0.03337	2.42262	0.56473	3.00597	
rel	4.04330	0.04112	2.48903	0.57097	2.75613	
rel	4.10498	0.04696	2.37292	0.56092	3.05947	
rel	4.20413	0.05635	2.75386	0.68070	2.41995	
rel	4.01797	0.03416	2.46053	0.49844	2.95532	
rel	4.07712	0.04059	2.27004	0.54309	3.44600	
rel	4.25944	0.06173	2.21321	0.50210	4.03511	
rel	4.13985	0.04886	2.49594	0.59957	2.92414	
rel	4.19145	0.05834	2.39372	0.67371	2.74287	
rel	4.16137	0.04527	2.43147	0.54547	3.41907	
rel	4.14989	0.05606	2.40645	0.55305	3.11164	
rel	4.03849	0.03775	2.36774	0.55443	3.09487	
rel	4.11025	0.04168	2.69895	0.62081	2.50210	
rel	4.31919	0.06310	2.58469	0.66416	3.14631	
rel	4.13033	0.05095	2.38447	0.59437	2.84014	
rel	4.07271	0.03771	2.54558	0.63546	2.58597	
rel	4.28824	0.06666	2.68642	0.76855	2.55592	
rel	4.21917	0.05479	2.45654	0.63914	3.09787	
rel	4.29692	0.06019	2.47143	0.64537	3.20292	
rel	4.07730	0.03642	2.69219	0.55492	2.72042	
rel	3.99742	0.03872	2.42568	0.61881	2.61553	
rel	4.26131	0.06477	2.36196	0.61208	3.18912	
rel	3.89511	0.02650	2.37865	0.46797	2.98117	
rel	4.04664	0.03631	2.37590	0.58364	2.81101	
rel	4.15905	0.05330	2.45323	0.59374	2.91686	
rel	4.00167	0.03188	2.35686	0.49587	3.25132	
rel	4.03615	0.04217	2.28715	0.43379	3.45074	
rel	4.25498	0.06685	2.54068	0.63729	2.79147	
rel	4.02897	0.03611	2.32770	0.50996	3.41623	
rel	4.16476	0.05194	2.57442	0.63700	2.71143	
rel	4.41093	0.07289	2.64749	0.79005	2.80899	
rel	3.99622	0.03361	2.37534	0.49659	3.05602	
rel	4.18454	0.05815	2.14903	0.52050	3.99142	
rel	4.17982	0.05207	2.56698	0.67610	2.83434	
rel	4.09056	0.04571	2.55486	0.62828	2.59658	
rel	4.38733	0.07560	2.72310	0.82205	2.52533	
rel	4.53434	0.09615	2.62866	0.78809	2.79114	
rel	3.98959	0.03343	2.29577	0.57838	2.86882	
rel	3.89014	0.02846	2.26439	0.51304	2.77910	
rel	4.03601	0.04183	2.39033	0.56193	2.82123	
rel	4.24129	0.06359	2.55713	0.68940	2.86313	
rel	4.14594	0.04862	2.43524	0.56030	3.14799	
rel	4.26800	0.06196	2.45246	0.64862	3.30922	
rel	4.28090	0.06280	2.38384	0.58283	3.31565	
rel	4.12320	0.04561	2.62194	0.60169	2.59763	
rel	4.06219	0.03844	2.41530	0.53810	3.09444	
rel	4.46314	0.08970	2.65947	0.76438	2.76065	
rel	4.30083	0.05993	2.60484	0.65936	3.26905	
rel	4.02263	0.03374	2.45094	0.54223	3.01304	
rel	4.41648	0.09161	2.20406	0.60122	3.92762	
rel	4.03223	0.03648	2.34594	0.52326	2.91547	
rel	4.46616	0.07295	2.44646	0.62466	3.68450	
rel	4.35458	0.08279	2.33854	0.61239	3.41561	
rel	4.19416	0.05354	2.57320	0.68828	2.71093	
rel	4.22258	0.05124	2.59348	0.68274	2.80613	
rel	4.09964	0.03771	2.54424	0.60614	2.67568	
rel	4.17644	0.05849	2.37660	0.61179	2.91184	
rel	4.41506	0.07835	2.43442	0.64997	3.43163	
rel	4.42299	0.07752	2.67054	0.70786	2.89341	
rel	4.07706	0.04380	2.33216	0.58247	3.11518	
rel	4.41167	0.08395	2.24765	0.44685	4.77108	
rel	4.11481	0.03847	2.58217	0.55206	2.89143	
rel	3.96835	0.03429	2.57208	0.58353	2.43942	
rel	3.95799	0.02672	2.41596	0.51965	2.80440	
rel	4.20202	0.05122	2.41309	0.56344	3.30534	
rel	4.21658	0.05362	2.37925	0.55845	3.59961	
rel	4.25129	0.06427	2.58566	0.72644	2.57638	
rel	4.40806	0.07630	2.42484	0.62344	3.65046	
rel	3.91305	0.02356	2.60176	0.50330	2.56894	
rel	4.14765	0.04955	2.61076	0.62347	2.71819	
rel	4.39167	0.07167	2.53876	0.72807	3.03247	
rel	4.10658	0.03897	2.33835	0.57897	3.31132	
rel	4.07561	0.04462	2.21193	0.48209	3.48903	
rel	4.31088	0.06335	2.52021	0.71288	2.89159	
rel	4.22788	0.05419	2.45352	0.58802	3.24375	
rel	3.90603	0.03253	2.27964	0.50020	2.90311	
rel	4.07457	0.04371	2.40803	0.54748	3.00964	
rel	3.99850	0.03716	2.59504	0.58617	2.55419	
rel	4.24315	0.05896	2.36406	0.54606	3.48479	
rel	4.32017	0.06598	2.46512	0.66011	3.26701	
rel	4.16149	0.04998	2.44188	0.62070	3.10989	
rel	4.28099	0.06007	2.42209	0.63692	3.15411	
rel	3.90866	0.02801	2.21715	0.48172	3.04445	
rel	4.12935	0.04559	2.31412	0.53107	3.50400	
rel	4.10220	0.04900	2.46376	0.55563	2.94653	
rel	4.08376	0.04518	2.28568	0.46809	3.38500	
rel	4.10603	0.03818	2.51553	0.61355	2.95720	
rel	4.03764	0.03752	2.35682	0.48845	3.21619	
rel	4.07127	0.03923	2.47021	0.61065	2.84229	
rel	4.15071	0.04887	2.43966	0.63433	2.96711	
rel	4.16929	0.05171	2.66194	0.64782	2.62363	
rel	4.22981	0.05839	2.29635	0.55940	3.70462	
rel	4.03567	0.03754	2.40351	0.57592	2.78521	
rel	4.03907	0.03973	2.42917	0.56713	2.96830	
rel	3.96759	0.03630	2.56753	0.53411	2.56768	
rel	4.38048	0.07586	2.53930	0.69708	2.97831	
rel	3.92458	0.02684	2.51344	0.61358	2.51529	
rel	4.04675	0.03181	2.48764	0.51742	3.04880	
rel	4.30910	0.06729	2.41513	0.59529	3.22587	
rel	3.99749	0.03568	2.38948	0.50919	2.92539	
rel	4.19844	0.04966	2.43144	0.56247	3.31929	
rel	4.03619	0.03888	2.22679	0.52269	3.05225	
rel	4.18202	0.05303	2.27491	0.50552	3.55924	
rel	4.15794	0.04921	2.52236	0.59496	2.89497	
rel	4.27970	0.05617	2.52953	0.68938	3.00147	
rel	4.27580	0.05708	2.46078	0.59667	3.23841	
rel	3.98588	0.03738	2.21962	0.43407	3.20685	
rel	4.44430	0.08069	2.43144	0.68048	3.33990	
rel	4.48524	0.10497	2.72800	0.80186	2.41800	
rel	4.08839	0.03923	2.54887	0.59382	2.78158	
rel	4.24262	0.05545	2.60289	0.70246	2.82960	
rel	4.18713	0.05218	2.42327	0.58076	3.06867	
rel	4.22134	0.06029	2.69193	0.67954	2.43486	
rel	4.22058	0.05362	2.50073	0.66839	2.88128	
rel	4.06605	0.04038	2.38930	0.51616	2.99897	
rel	4.16537	0.05727	2.46060	0.55368	3.16366	
rel	4.13153	0.04653	2.33354	0.53020	3.60136	
rel	4.37125	0.07265	2.62078	0.70538	2.93669	
rel	4.08976	0.03779	2.51071	0.64748	2.89208	
rel	4.13229	0.04859	2.58943	0.67682	2.54312	
rel	4.32128	0.06483	2.48460	0.70076	2.93767	
rel	4.19317	0.05222	2.38551	0.58328	3.36439	
rel	4.10967	0.04018	2.60837	0.58733	2.70104	
rel	4.25018	0.05107	2.55644	0.66901	2.86807	
rel	4.00839	0.03123	2.31856	0.49463	3.16679	
rel	3.99170	0.03323	2.41565	0.59112	2.71732	
rel	3.91025	0.02379	2.28506	0.45993	3.01715	
rel	4.31936	0.06682	2.54011	0.63758	3.02723	
rel	4.09212	0.04281	2.68112	0.65949	2.31943	
rel	4.16101	0.05540	2.76077	0.71566	2.36489	
rel	4.17386	0.04969	2.70942	0.73675	2.46677	
rel	4.07169	0.04583	2.37864	0.57442	2.87384	
rel	3.99581	0.04131	2.15156	0.50290	3.27542	
rel	4.07249	0.03322	2.46266	0.55233	3.03404	
rel	4.15811	0.05213	2.23962	0.50724	3.90943	
rel	4.05619	0.04406	2.40351	0.55924	2.87494	
rel	4.02989	0.04256	2.35401	0.53019	3.10945	
rel	4.00811	0.03028	2.44275	0.59386	2.81073	
rel	4.17690	0.04978	2.48581	0.63540	3.00883	
rel	4.04071	0.04518	2.44911	0.59394	2.70929	
rel	4.30413	0.06398	2.52893	0.65107	3.16746	
rel	4.14739	0.05298	2.86778	0.69942	2.23082	
rel	4.28122	0.05808	2.56591	0.71206	2.85953	
rel	4.07258	0.04340	2.33915	0.52194	3.36356	
rel	4.16754	0.04948	2.58306	0.58425	2.84065	
rel	4.16178	0.05747	2.25617	0.49965	3.74654	
rel	4.15221	0.04818	2.50811	0.57388	2.85856	
rel	3.94132	0.02611	2.33223	0.50781	3.05465	
rel	4.20915	0.05944	2.42626	0.62446	3.00823	
rel	3.98722	0.03391	2.36102	0.55255	2.92134	
rel	4.10147	0.04330	2.34538	0.52161	3.27997	
rel	4.23650	0.05289	2.52356	0.56063	3.28817	
rel	4.38422	0.07190	2.61178	0.78088	2.76461	
rel	4.34535	0.08194	2.42095	0.67750	2.98748	
rel	4.27729	0.06553	2.28916	0.60815	3.40272	
rel	4.33057	0.07401	2.33937	0.65467	3.33547	
rel	4.22376	0.05927	2.54591	0.71896	2.81609	
rel	3.98680	0.03964	2.11390	0.37396	3.79597	
rel	4.24653	0.06236	2.36777	0.57054	3.26811	
rel	4.33999	0.06573	2.42694	0.73748	3.15011	
rel	4.10023	0.04563	2.34071	0.49568	3.38472	
rel	4.17050	0.05231	2.52090	0.70310	2.74251	
rel	4.21553	0.05706	2.38154	0.59481	2.95584	
rel	3.92150	0.02798	2.33145	0.50772	2.95149	
rel	4.05076	0.04125	2.28989	0.56140	3.25977	
rel	4.18061	0.05024	2.49186	0.66285	2.78006	
rel	4.27297	0.06017	2.57485	0.65877	3.02912	
rel	4.12863	0.05057	2.36574	0.60904	3.14081	
rel	4.31220	0.06557	2.45058	0.64632	3.13657	
rel	4.34818	0.06725	2.54472	0.74286	2.91084	
rel	4.16397	0.05538	2.79573	0.70260	2.26359	
rel	4.15103	0.04076	2.53504	0.62892	3.10341	
rel	4.31448	0.06338	2.44188	0.64495	3.25226	
rel	4.10121	0.04915	2.28200	0.50670	3.36781	
rel	4.19585	0.04312	2.44409	0.66823	2.90168	
rel	4.40535	0.07523	2.68288	0.69882	2.68648	
rel	3.99079	0.03108	2.82584	0.75657	2.16865	
rel	4.47262	0.09681	2.45786	0.72572	3.25999	
rel	4.22125	0.05508	2.49254	0.61958	2.93437	
rel	4.24443	0.05282	2.63603	0.60804	2.98086	
rel	4.15552	0.05037	2.32838	0.60423	3.16497	
rel	4.36089	0.06790	2.57438	0.67927	2.92557	
rel	4.30377	0.06200	2.68885	0.70420	2.72823	
rel	4.03311	0.03611	2.86765	0.74062	2.17197	
rel	4.22973	0.06087	2.42489	0.62779	3.01200	
rel	4.32704	0.06333	2.71584	0.75349	2.50990	
rel	4.10033	0.04275	2.52764	0.60955	2.65423	
rel	4.04765	0.03649	2.43344	0.54657	3.03198	
rel	4.07258	0.04074	2.61271	0.62679	2.59621	
rel	4.12745	0.04583	2.45546	0.61758	3.02356	
rel	4.07511	0.03687	2.48608	0.59375	2.93369	
rel	3.89028	0.02711	2.42100	0.50869	2.54037	
rel	4.01954	0.03390	2.34353	0.53851	2.93506	
rel	4.02343	0.04432	2.33802	0.51281	2.93107	
rel	4.21389	0.05391	2.56059	0.68523	2.59487	
rel	4.27449	0.06011	2.26822	0.56286	3.91450	
rel	4.07664	0.04467	2.19838	0.48924	3.58265	
rel	4.52639	0.09635	2.42017	0.68938	3.69367	
rel	4.17488	0.05370	2.62011	0.61473	2.70637	
rel	3.92082	0.02692	2.24659	0.43146	3.15325	
rel	4.25568	0.05653	2.42973	0.63547	3.14634	
rel	4.17252	0.05498	2.38585	0.53725	3.45429	
rel	4.50373	0.09072	2.38476	0.65728	3.66468	
rel	4.01417	0.04322	2.14898	0.45815	3.57229	
rel	4.21181	0.05165	2.60285	0.60175	3.02160	
rel	3.83528	0.02764	2.16340	0.36287	3.13316	
rel	4.07061	0.04211	2.35229	0.52356	2.91259	
rel	4.23180	0.06294	2.59810	0.67544	2.53524	
rel	4.09119	0.04943	2.37248	0.58949	2.97802	
rel	3.92873	0.02818	2.54607	0.54528	2.49831	
rel	3.82012	0.02030	2.44164	0.47767	2.50771	
rel	4.14610	0.05362	2.45634	0.65041	2.80221	
rel	4.14065	0.04316	2.51836	0.65196	2.96980	
rel	4.28331	0.05979	2.47739	0.65169	3.03184	
rel	3.98319	0.03458	2.48402	0.56298	2.52410	
rel	4.12338	0.04585	2.39313	0.52112	3.08055	
rel	4.71176	0.12099	2.33068	0.61337	4.46859	
rel	4.39020	0.07124	2.58541	0.73486	2.90857	
rel	4.19703	0.05572	2.53321	0.69447	2.79627	
rel	4.24710	0.06053	2.31163	0.61816	3.29219	
rel	4.26175	0.05888	2.28892	0.51070	4.17512	
rel	4.33777	0.06601	2.44292	0.67174	3.17751	
rel	4.11228	0.03918	2.33066	0.58051	3.06194	
rel	4.01510	0.03742	2.44819	0.59323	2.87128	
rel	4.08755	0.04260	2.41529	0.55063	3.02199	
rel	4.18204	0.05555	2.32498	0.55304	3.45504	
rel	4.45120	0.08036	2.49772	0.66460	3.52270	
rel	4.21859	0.04886	2.58909	0.68539	2.81424	
rel	3.96107	0.02816	2.33676	0.49554	3.20896	
rel	4.17208	0.04851	2.29513	0.54745	3.61205	
rel	4.23837	0.05145	2.51429	0.64810	3.09692	
rel	4.10258	0.04877	2.34713	0.60440	3.09297	
rel	4.56775	0.09717	2.46522	0.69540	3.51569	
rel	4.12268	0.04611	2.31858	0.63757	3.05296	
rel	4.38677	0.07350	2.37303	0.65740	3.62628	
rel	4.13054	0.05535	2.38220	0.58538	3.07231	
rel	4.05411	0.04366	2.37383	0.56895	3.07382	
rel	4.41249	0.08303	2.38175	0.68669	3.39174	
rel	4.05506	0.03914	2.49520	0.60778	2.69710	
rel	3.95655	0.03286	2.37317	0.54596	2.84999	
rel	4.29216	0.05682	2.46266	0.58784	3.43521	
rel	4.31546	0.06655	2.44529	0.68839	2.99036	
rel	4.05895	0.04110	2.40822	0.52931	2.93661	
rel	4.12700	0.04140	2.50578	0.61979	2.98171	
rel	4.46175	0.09634	2.29178	0.63527	3.79002	
rel	4.10826	0.04870	2.19040	0.51332	3.53141	
rel	4.26926	0.06297	2.72756	0.70566	2.65082	
rel	4.26937	0.06371	2.39498	0.55487	3.48083	
rel	4.16580	0.04921	2.64004	0.69015	2.59180	
rel	4.31967	0.07358	2.44987	0.64680	3.01005	
rel	4.13569	0.04034	2.62015	0.63872	2.70039	
rel	4.08094	0.03254	2.72462	0.60923	2.49058	
rel	4.03009	0.04059	2.39834	0.51605	3.00405	
rel	3.90822	0.02325	2.63944	0.60352	2.29393	
rel	4.35945	0.07104	2.50549	0.66676	3.25914	
rel	4.05182	0.04076	2.24839	0.52244	3.44109	
rel	4.27438	0.05398	2.65084	0.66296	3.08182	
rel	4.06288	0.03930	2.48898	0.58522	2.88895	
rel	3.99173	0.03094	2.51514	0.54406	2.93046	
rel	4.66787	0.10989	2.35193	0.71262	4.02792	
rel	4.22707	0.05512	2.45288	0.66458	3.02752	
rel	4.03586	0.04567	2.42768	0.56381	2.78230	
rel	4.29636	0.06839	2.36977	0.62374	3.45624	
rel	4.04854	0.03885	2.49253	0.54005	2.97974	
rel	4.22919	0.05831	2.42849	0.57982	3.46640	
rel	4.53452	0.10337	2.24236	0.59497	4.48725	
rel	4.16938	0.04492	2.56811	0.61073	2.84257	
rel	4.09156	0.04480	2.38104	0.56725	2.84746	
rel	4.08822	0.04115	2.67677	0.62533	2.52861	
rel	4.20816	0.05235	2.44425	0.66022	2.87348	
rel	4.21884	0.05637	2.34555	0.50825	3.35470	
rel	4.10753	0.04918	2.61105	0.57450	2.66214	
rel	4.05781	0.04415	2.38486	0.52746	2.88631	
rel	3.98022	0.03230	2.44483	0.52570	2.91356	
rel	4.18639	0.04862	2.83186	0.65643	2.39594	
rel	4.31724	0.06147	2.46421	0.66278	3.14711	
rel	4.10594	0.04166	2.46540	0.59078	2.82023	
rel	4.28128	0.06475	2.33802	0.57823	3.43126	
rel	4.24994	0.06149	2.49255	0.61563	3.02667	
rel	4.05764	0.03681	2.36691	0.58609	2.90464	
rel	4.23304	0.05177	2.52430	0.62506	3.00102	
rel	4.09011	0.04461	2.33014	0.47218	3.47121	
rel	4.26234	0.06353	2.29738	0.58369	3.74360	
rel	4.22705	0.05225	2.31124	0.58766	3.76294	
rel	4.31261	0.07040	2.47251	0.70652	2.92468	
rel	4.12805	0.04070	2.51912	0.56646	2.92501	
rel	3.99813	0.03477	2.45988	0.52779	2.79710	
rel	4.16103	0.04714	2.49009	0.64007	2.92712	
rel	4.08600	0.04047	2.38470	0.59560	2.92330	
rel	4.45409	0.08976	2.50018	0.67595	3.10265	
rel	3.86025	0.02216	2.13313	0.46413	3.04061	
rel	4.23443	0.05883	2.44616	0.71294	2.97894	
rel	4.41011	0.07787	2.30832	0.66991	3.57751	
rel	3.94994	0.02872	2.42970	0.55467	2.86598	
rel	4.07209	0.04086	2.32208	0.46843	3.53626	
rel	4.24303	0.06070	2.56964	0.70752	2.67484	
rel	4.11737	0.04386	2.27016	0.45522	3.84246	
rel	4.38152	0.07079	2.49271	0.69854	3.09226	
rel	3.92981	0.03508	2.34475	0.52292	2.89581	
rel	4.01639	0.03852	2.42872	0.61209	2.73339	
rel	3.90893	0.02644	2.43938	0.55718	2.55803	
rel	4.14185	0.04931	2.35736	0.58187	3.51881	
rel	4.07507	0.04685	2.25951	0.42717	3.67570	
rel	4.04970	0.04156	2.32826	0.53407	3.37685	
rel	4.23852	0.05591	2.38359	0.63570	3.29491	
rel	4.22975	0.05521	2.35498	0.58994	3.37536	
rel	3.98972	0.02775	2.41117	0.55700	3.05129	
rel	4.11444	0.04964	2.49164	0.65116	2.62032	
rel	4.27639	0.06288	2.80229	0.72227	2.46637	
rel	3.96148	0.03292	2.52835	0.56585	2.60873	
rel	4.08793	0.04087	2.56569	0.59879	2.77495	
rel	4.05105	0.04190	2.62570	0.64259	2.56479	
rel	3.93610	0.03178	2.37811	0.53318	2.72182	
rel	3.95028	0.02960	2.40221	0.52034	2.87672	
rel	4.12964	0.04876	2.40366	0.58290	2.94622	
rel	4.20985	0.05680	2.39367	0.57811	3.43518	
rel	4.26332	0.06111	2.47370	0.55123	3.27816	
rel	4.02525	0.04791	2.34495	0.47548	3.07498	
rel	4.19754	0.05898	2.23366	0.55778	3.71258	
rel	4.06676	0.03921	2.32914	0.56495	3.16658	
rel	4.16346	0.05342	2.31449	0.50404	3.62669	
rel	4.16750	0.05320	2.81651	0.80626	2.28587	
rel	4.01520	0.03141	2.49477	0.54667	2.88794	
rel	4.22830	0.05931	2.30579	0.64963	3.23515	
rel	4.14650	0.04906	2.53626	0.65595	2.74533	
rel	4.32510	0.06513	2.48447	0.65659	3.24547	
rel	4.24108	0.05947	2.32975	0.60036	3.49952	
rel	4.41663	0.07385	2.33706	0.72066	3.44866	
rel	4.48521	0.08518	2.41001	0.57669	4.16867	
rel	4.33860	0.06577	2.45278	0.69059	3.35562	
rel	4.14133	0.04938	2.31926	0.49164	3.56173	
rel	4.10511	0.04807	2.39822	0.58060	3.07679	
rel	4.36256	0.06695	2.39884	0.64168	3.37381	
rel	4.29221	0.06547	2.39149	0.66623	3.15603	
rel	4.04210	0.03252	2.77038	0.68188	2.45543	
rel	4.34048	0.06795	2.69404	0.74103	2.69432	
rel	4.16555	0.05096	2.54703	0.59418	2.98852	
rel	4.33719	0.06953	2.56111	0.70569	3.01708	
rel	4.47626	0.09077	2.45367	0.75264	3.28039	
rel	4.05243	0.03775	2.46317	0.55979	2.82220	
rel	4.14373	0.05593	2.66155	0.70658	2.41162	
rel	4.01823	0.03596	2.44700	0.53555	3.03708	
rel	4.26767	0.06144	2.55729	0.70173	2.72979	
rel	4.13043	0.04343	2.49301	0.63540	2.84465	
rel	4.12509	0.04469	2.75776	0.65887	2.43211	
rel	3.93180	0.02324	2.37688	0.50243	2.97283	
rel	4.16060	0.04621	2.41522	0.59423	3.12008	
rel	3.99386	0.03296	2.44590	0.55291	2.65941	
rel	3.82416	0.01416	2.67862	0.49631	2.37360	
rel	4.00589	0.03447	2.54538	0.59571	2.61648	
rel	4.02309	0.03678	2.36925	0.52833	3.20738	
rel	4.14445	0.05307	2.35998	0.58177	3.26137	
rel	4.03282	0.03492	2.39878	0.57136	2.92604	
rel	4.59133	0.10763	2.21507	0.67456	4.08216	
rel	4.33854	0.06969	2.51595	0.67502	2.93323	
rel	4.40398	0.08047	2.81055	0.74538	2.54839	
rel	4.34225	0.07208	2.37245	0.58366	3.56045	
rel	4.31315	0.06924	2.76231	0.77985	2.42562	
rel	4.10482	0.04330	2.50687	0.65306	2.69693	
rel	4.25429	0.06738	2.70534	0.79937	2.30327	
rel	4.23994	0.06340	2.69862	0.67536	2.55138	
rel	4.13811	0.04486	2.43626	0.56860	3.19310	
rel	4.18276	0.04999	2.38212	0.55922	3.34439	
rel	4.21800	0.05578	2.53875	0.67694	2.76141	
rel	4.18562	0.04595	2.46341	0.58786	3.06335	
rel	4.08439	0.04507	2.34539	0.58426	3.13559	
rel	4.10845	0.04102	2.37409	0.54610	3.05589	
rel	4.12203	0.04279	2.54120	0.63569	3.12521	
rel	4.01583	0.03999	2.90125	0.61935	2.20939	
rel	4.24655	0.04961	2.61194	0.64499	2.97136	
rel	4.10817	0.04702	2.65235	0.66591	2.40297	
rel	4.17218	0.05223	2.27412	0.57662	3.41823	
rel	4.09149	0.05268	2.29717	0.49488	3.78445	
rel	4.12063	0.04644	2.41021	0.60414	3.05486	
rel	4.28395	0.05945	2.71119	0.69802	2.71187	
rel	4.05629	0.03595	2.37571	0.55042	3.12458	
rel	4.25676	0.06115	2.68812	0.74078	2.52005	
rel	4.49082	0.09138	2.67306	0.75085	2.67522	
rel	4.32730	0.06149	2.61962	0.66140	2.87105	
rel	4.06042	0.03876	2.49862	0.57792	2.81185	
rel	4.25442	0.05996	2.37403	0.62378	3.24651	
rel	3.97097	0.03029	2.48061	0.53395	2.56124	
rel	4.33542	0.06316	2.51903	0.63730	3.41418	
rel	3.95171	0.03100	2.56762	0.62677	2.42547	
rel	3.88743	0.02279	2.22346	0.41725	3.36344	
rel	4.20181	0.06312	2.31040	0.51875	3.75219	
rel	4.24736	0.05614	2.52002	0.66334	2.85959	
rel	4.33767	0.07136	2.49040	0.65756	3.01159	
rel	4.19003	0.04944	2.40912	0.56513	3.19063	
rel	4.24293	0.06782	2.48367	0.69411	2.91287	
rel	4.16301	0.05255	2.54391	0.60608	2.99311	
rel	4.20027	0.04880	2.33486	0.57167	3.29370	
rel	4.18192	0.05757	2.44033	0.61770	2.82039	
rel	4.55638	0.08855	2.49493	0.68768	3.54080	
rel	4.16027	0.04524	2.64813	0.65026	2.58011	
rel	4.12134	0.04121	2.62735	0.66229	2.55191	
rel	4.02782	0.04448	2.29518	0.51440	3.18267	
rel	4.25658	0.06732	2.39473	0.56788	3.52450	
rel	4.07390	0.04061	2.33825	0.51173	3.48067	
rel	4.06191	0.04251	2.36185	0.57350	3.02191	
rel	4.13051	0.03915	2.62000	0.68215	2.72021	
rel	4.10164	0.04369	2.65220	0.63698	2.59052	
rel	3.98288	0.03051	2.40448	0.53714	2.70472	
rel	4.49502	0.09176	2.52182	0.63411	3.45297	
rel	4.02562	0.04228	2.18980	0.49380	3.55115	
rel	3.99187	0.02906	2.71679	0.62872	2.34830	
rel	3.91752	0.02615	2.23629	0.45715	3.15498	
rel	4.03785	0.03628	2.61514	0.59893	2.48050	
rel	3.90300	0.02402	2.41693	0.54544	2.67378	
rel	4.26426	0.07431	2.74655	0.70224	2.30771	
rel	4.13668	0.04072	2.44584	0.53642	3.36374	
rel	4.04125	0.03550	2.57477	0.65524	2.68305	
rel	4.30709	0.06555	2.37569	0.58960	3.34356	
rel	4.13160	0.04351	2.47054	0.56513	2.90324	
rel	4.27212	0.05740	2.52626	0.66907	3.16007	
rel	4.62427	0.11591	2.26738	0.65899	3.93672	
rel	4.22504	0.05654	2.43129	0.64835	3.07775	
rel	4.11559	0.04383	2.36883	0.51745	3.17795	
rel	4.12115	0.04626	2.46636	0.62944	2.86270	
rel	3.99837	0.03260	2.45004	0.58641	2.68933	
rel	4.26689	0.06397	2.56788	0.62791	2.93494	
rel	4.00993	0.04077	2.52641	0.55134	2.68949	
rel	4.29910	0.07101	2.49104	0.62147	2.92656	
rel	4.25513	0.04953	2.52426	0.59807	3.07896	
rel	4.25543	0.05667	2.50523	0.70023	2.80777	
rel	4.18120	0.05737	2.28420	0.48307	3.73188	
rel	4.30659	0.05835	2.45770	0.66121	3.36352	
rel	4.03801	0.03597	2.68258	0.68030	2.33061	
rel	4.21383	0.06367	2.26362	0.54795	3.59399	
rel	4.00785	0.03222	2.53604	0.55329	2.88403	
rel	4.39729	0.07665	2.36808	0.60284	3.60369	
rel	4.29627	0.07158	2.33593	0.59914	3.21848	
rel	3.93967	0.03058	2.46266	0.52390	2.65535	
rel	4.06582	0.04049	2.88591	0.68071	2.24253	
rel	4.24701	0.05888	2.35325	0.60091	3.18717	
rel	4.17023	0.04640	2.51659	0.60154	3.17780	
rel	4.03595	0.03556	2.41813	0.55325	2.93289	
rel	4.20928	0.05149	2.31480	0.52558	3.78167	
rel	4.30724	0.06185	2.32880	0.55856	3.81552	
rel	4.01061	0.03195	2.67072	0.59906	2.58559	
rel	3.88162	0.02928	2.36595	0.42678	2.82169	
rel	4.52569	0.09623	2.43114	0.64821	3.69109	
rel	4.06548	0.04974	2.29085	0.50761	3.32406	
rel	4.25337	0.05994	2.35802	0.56542	3.65862	
rel	4.39574	0.07452	2.63835	0.71974	2.78717	
rel	4.19598	0.05807	2.33690	0.57922	3.16349	
rel	3.94390	0.03161	2.42440	0.54106	2.58490	
rel	4.14246	0.05258	2.33591	0.59883	3.20642	
rel	4.42668	0.07991	2.39327	0.69218	3.52731	
rel	4.01138	0.03868	2.35358	0.53606	2.76383	
rel	4.08096	0.03984	2.49819	0.67322	2.60577	
rel	4.10980	0.04034	2.67035	0.66948	2.59969	
rel	3.98370	0.03350	2.36573	0.47812	3.10148	
rel	4.12805	0.05040	2.28173	0.55292	3.14120	
rel	4.02763	0.03484	2.47237	0.58355	2.79897	
rel	4.07571	0.04441	2.26205	0.56289	3.36955	
rel	4.04283	0.03641	2.46689	0.58299	2.88115	
rel	4.20889	0.05042	2.49826	0.59400	3.11079	
rel	4.31264	0.06007	2.60513	0.65697	2.90201	
rel	4.26752	0.06100	2.29346	0.53059	3.76442	
rel	4.26256	0.05772	2.45388	0.63360	3.11996	
rel	4.43651	0.08026	2.64630	0.74979	2.67612	
rel	3.94881	0.02616	2.88311	0.63956	2.10706	
rel	4.39951	0.08382	2.87812	0.80496	2.33761	
rel	4.21396	0.05891	2.31679	0.52882	3.51685	
rel	4.01029	0.03341	2.49064	0.50526	2.98246	
rel	4.19639	0.05319	2.41469	0.58981	3.18296	
rel	4.06994	0.04307	2.61843	0.61538	2.40262	
rel	4.32152	0.06194	2.45834	0.58393	3.44251	
rel	4.18637	0.05215	2.46674	0.62636	3.03439	
rel	4.01963	0.04320	2.04172	0.23797	5.09735	
rel	4.13138	0.04548	2.76225	0.67823	2.53640	
rel	4.38823	0.08191	2.49014	0.64253	3.06789	
rel	3.96857	0.02866	2.64184	0.61520	2.49363	
rel	4.12515	0.05419	2.31007	0.52029	3.51302	
rel	4.08141	0.04588	2.49445	0.64553	2.66993	
rel	3.83566	0.01925	2.65467	0.55639	2.43182	
rel	4.20384	0.05712	2.53356	0.63364	2.78225	
rel	4.19106	0.05306	2.38177	0.55530	3.27931	
rel	4.12896	0.03960	2.65202	0.67300	2.56351	
rel	4.02543	0.04170	2.24108	0.50154	3.15320	
rel	4.08191	0.04018	2.65558	0.64383	2.49958	
rel	3.93563	0.03386	2.32793	0.51502	3.02513	
rel	4.29152	0.06537	2.44101	0.64310	3.12338	
rel	4.24789	0.06131	2.31876	0.57210	3.66180	
rel	4.08355	0.03810	2.43277	0.56658	3.09157	
rel	4.41219	0.07264	2.56810	0.66735	3.16144	
rel	4.20244	0.05272	2.68089	0.67857	2.60476	
rel	4.30711	0.06230	2.64583	0.70282	2.74778	
rel	4.09120	0.04967	2.19617	0.47791	3.50057	
rel	4.11669	0.04718	2.53570	0.60163	2.91460	
rel	3.89565	0.02495	2.53414	0.52933	2.43349	
rel	4.23431	0.07080	2.18099	0.45368	4.47692	
rel	3.97938	0.03401	2.27954	0.53821	3.14175	
rel	4.20194	0.05119	2.49309	0.69494	2.98753	
rel	4.17320	0.05356	2.47704	0.58467	2.81620	
rel	4.33297	0.06890	2.58503	0.68684	3.06783	
rel	4.30686	0.06658	2.53062	0.63189	3.10627	
rel	4.05509	0.03957	2.30690	0.48124	3.41489	
rel	3.99844	0.03064	2.61630	0.62817	2.44910	
rel	4.24284	0.05330	2.45852	0.62810	3.20353	
rel	4.22020	0.05037	2.66492	0.71613	2.57998	
rel	4.46702	0.08882	2.48547	0.67718	3.45289	
rel	4.18551	0.06257	2.31366	0.49044	3.58638	
rel	4.29234	0.06804	2.23231	0.55900	4.17479	
rel	4.07168	0.03744	2.45176	0.54163	2.87824	
rel	4.32109	0.07518	2.31283	0.54770	4.18440	
rel	4.51433	0.09521	2.35109	0.60066	4.27367	
rel	4.20096	0.06117	2.86837	0.76117	2.22933	
rel	3.95842	0.02961	2.37331	0.52838	2.92114	
rel	4.24587	0.05823	2.50350	0.62490	3.04749	
rel	4.05818	0.03956	2.37971	0.56839	3.16700	
rel	4.34111	0.06852	2.56648	0.67335	2.87384	
rel	4.19757	0.05862	2.22133	0.51802	3.91351	
rel	4.17263	0.05256	2.20475	0.48846	3.69344	
rel	4.22259	0.05787	2.24435	0.45217	4.24739	
rel	4.12181	0.04757	2.28232	0.52714	3.34165	
rel	4.41160	0.07912	2.55172	0.70839	3.04525	
rel	4.22426	0.04985	2.74750	0.65730	2.57822	
rel	4.51570	0.09007	2.30273	0.61252	4.07575	
rel	4.26000	0.05595	2.48607	0.66698	3.00364	
rel	4.05672	0.03974	2.58481	0.68283	2.55503	
rel	4.10510	0.04465	2.44137	0.58110	2.95785	
rel	4.00581	0.03872	2.72099	0.60919	2.34822	
rel	4.03617	0.04080	2.15158	0.38008	4.16132	
rel	4.15250	0.04344	2.75278	0.67970	2.57256	
rel	4.09592	0.04032	2.42719	0.59273	2.86210	
rel	4.05467	0.04259	2.33082	0.46786	3.25643	
rel	4.23642	0.05331	2.45054	0.59602	3.26881	
rel	4.30382	0.06794	2.43734	0.69958	3.10795	
rel	4.27793	0.06138	2.43308	0.61775	3.19141	
rel	4.18504	0.05220	2.60442	0.60713	2.84166	
rel	4.14206	0.04815	2.40849	0.53250	3.09650	
rel	3.99991	0.03580	2.42902	0.58174	2.79963	
rel	4.09816	0.03886	2.49810	0.60134	3.04078	
rel	4.35789	0.06846	2.37340	0.64314	3.67923	
rel	4.57377	0.09829	2.38771	0.62117	3.65309	
rel	4.21499	0.05705	2.62198	0.67835	2.73713	
rel	4.39579	0.07630	2.36028	0.61906	3.48187	
rel	3.99695	0.03400	2.44932	0.55569	2.69185	
rel	4.07967	0.04334	2.55642	0.60291	2.76947	
rel	4.00001	0.03887	2.11389	0.41898	3.78469	
rel	4.18407	0.05940	2.84412	0.77001	2.19101	
rel	4.22813	0.04726	2.55850	0.64463	2.99853	
rel	4.45603	0.07488	2.71961	0.77143	2.87722	
rel	4.15076	0.05847	2.31073	0.51674	3.68250	
rel	4.08857	0.04148	2.67261	0.64274	2.64239	
rel	4.07245	0.04242	2.50904	0.57956	2.83646	
rel	4.27577	0.05980	2.43394	0.63926	3.50935	
rel	4.54069	0.10257	2.41784	0.63971	3.82133	
rel	3.90000	0.02277	2.38328	0.45174	2.94682	
rel	4.03158	0.03736	2.43925	0.56967	2.96017	
rel	4.04694	0.04211	2.37274	0.49796	3.00242	
rel	4.25569	0.06627	2.36352	0.63117	3.25491	
rel	4.08164	0.04028	2.40918	0.59119	3.16633	
rel	4.17249	0.05214	2.33143	0.52266	3.49105	
rel	4.06992	0.03806	2.32441	0.55271	3.15449	
rel	3.94752	0.03243	2.47549	0.52872	2.77826	
rel	3.89282	0.02119	2.49278	0.46211	2.82367	
rel	4.07506	0.03635	2.31978	0.51785	3.10184	
rel	4.29979	0.06653	2.40510	0.64715	3.15101	
rel	4.22489	0.05562	2.63759	0.72351	2.60786	
rel	4.19733	0.04872	2.60100	0.62508	2.79213	
rel	4.25919	0.05615	2.35890	0.63196	3.29238	
rel	4.23674	0.05355	2.41964	0.61140	3.25721	
rel	4.07580	0.04220	2.42552	0.61956	2.75269	
rel	4.29825	0.06279	2.48384	0.61140	3.08424	
rel	4.16148	0.05261	2.39781	0.48969	3.31352	
rel	4.18963	0.06180	2.31691	0.59202	3.15899	
rel	4.12556	0.04806	2.46263	0.59205	2.88486	
rel	3.88739	0.02467	2.42848	0.53680	2.60175	
rel	4.33434	0.06358	2.55299	0.62973	3.17903	
rel	4.24766	0.05697	2.42985	0.62195	3.15307	
rel	4.28964	0.06387	2.46949	0.58973	3.12523	
rel	4.34929	0.06877	2.48728	0.69956	3.08440	
rel	4.29973	0.06627	2.40621	0.55152	3.45274	
rel	4.14674	0.04807	2.46485	0.63539	2.75369	
rel	4.13462	0.04635	2.46069	0.55587	3.06164	
rel	4.18241	0.05467	2.41038	0.54693	3.33397	
rel	4.18701	0.05365	2.36373	0.56707	3.30792	
rel	4.23680	0.06037	2.61438	0.67885	2.57113	
rel	4.17122	0.05324	2.42989	0.48762	3.52911	
rel	4.19651	0.05158	2.43709	0.61445	3.00947	
rel	4.13699	0.04120	2.66918	0.60656	2.67810	
rel	4.14997	0.04714	2.64104	0.68367	2.53658	
rel	4.25709	0.06033	2.33623	0.60230	3.43445	
rel	4.05855	0.04185	2.16594	0.45087	3.75310	
rel	4.10390	0.04716	2.31284	0.61864	2.92800	
rel	4.23184	0.05253	2.54566	0.66952	2.87561	
rel	4.26537	0.05848	2.47743	0.63825	3.00509	
rel	4.30171	0.06499	2.66384	0.68422	2.76699	
rel	4.10720	0.05154	2.16958	0.48125	3.85068	
rel	4.04779	0.04250	2.25732	0.44807	3.61054	
rel	4.61968	0.12107	2.69171	0.82585	2.78551	
rel	4.37695	0.06760	2.50721	0.70997	3.07234	
rel	4.04001	0.03620	2.62931	0.55545	2.67138	
rel	3.98538	0.03585	2.21398	0.40196	3.62676	
rel	4.20623	0.04738	2.33701	0.62502	3.43242	
rel	4.46064	0.08116	2.55157	0.69058	3.35210	
rel	4.51427	0.09187	2.54539	0.76097	3.11624	
rel	4.36787	0.06918	2.46607	0.63871	3.17620	
rel	4.31453	0.06237	2.38107	0.67205	3.31509	
rel	4.10907	0.04897	2.70119	0.67837	2.44955	
rel	4.04255	0.03663	2.58291	0.60590	2.60197	
rel	4.20427	0.06274	2.30990	0.50955	3.61020	
rel	4.15569	0.04613	2.69707	0.66890	2.44675	
rel	4.13879	0.04588	2.53596	0.68204	2.75685	
rel	4.21905	0.06357	2.75058	0.83262	2.32374	
rel	4.17575	0.05683	2.39956	0.61383	2.96518	
rel	4.22642	0.05357	2.48727	0.65991	2.87687	
rel	4.16406	0.04729	2.46387	0.60013	3.19419	
rel	4.04392	0.03674	2.45157	0.59312	2.85324	
rel	4.20515	0.04785	2.55802	0.70759	2.80917	
rel	4.43044	0.08721	2.36304	0.62090	3.61550	
rel	3.96826	0.03189	2.49802	0.58654	2.55600	
rel	4.34137	0.06527	2.38985	0.63891	3.50156	
rel	4.06722	0.04299	2.30916	0.52465	3.15269	
rel	4.08992	0.05166	2.19749	0.49465	3.31517	
rel	4.07139	0.04834	2.22806	0.46653	3.58212	
rel	4.02915	0.03916	2.33338	0.56524	3.20983	
rel	3.99332	0.03021	2.59598	0.56779	2.51761	
rel	4.12186	0.04049	2.81652	0.72149	2.32516	
rel	4.08767	0.04418	2.45980	0.61095	2.98413	
rel	4.09316	0.04474	2.38037	0.60714	2.88833	
rel	4.27003	0.05331	2.42988	0.56751	3.44538	
rel	4.13370	0.04827	2.37924	0.52210	3.64239	
rel	4.03343	0.04762	2.24885	0.43042	3.39289	
rel	4.24389	0.06072	2.65393	0.60570	2.94101	
rel	4.11309	0.05135	2.52024	0.62726	2.71506	
rel	4.22272	0.05765	2.38626	0.57279	3.15905	
rel	4.15818	0.05515	2.36985	0.62216	2.88799	
rel	3.90066	0.02425	2.72592	0.54555	2.26710	
rel	4.31721	0.06522	2.59747	0.67811	2.76956	
rel	4.10887	0.04874	2.42826	0.53699	3.03178	
rel	4.27128	0.06025	2.57731	0.69410	2.63092	
rel	4.14565	0.05269	2.43045	0.67589	2.66688	
rel	4.23366	0.05457	2.51230	0.65352	2.94126	
rel	4.25847	0.05530	2.49062	0.68098	3.00882	
rel	4.08308	0.04336	2.53788	0.62078	2.56863	
rel	4.13075	0.05173	2.48201	0.58067	2.84178	
rel	3.98378	0.03347	2.33534	0.50767	3.05293	
rel	4.36916	0.07173	2.39409	0.57634	3.64101	
rel	4.25254	0.05445	2.52568	0.62599	3.05624	
rel	4.08590	0.04831	2.31793	0.52205	3.41151	
rel	4.19196	0.05667	2.61114	0.67308	2.74588	
rel	4.30223	0.06333	2.36162	0.54788	3.44931	
rel	4.42387	0.09151	2.98049	0.87838	2.04984	
rel	4.30219	0.06853	2.39660	0.63710	3.20871	
rel	3.99917	0.03666	2.46757	0.59213	2.66798	
rel	4.15740	0.05026	2.48302	0.61169	2.92929	
rel	4.17649	0.06010	2.51571	0.67577	2.56304	
rel	4.04214	0.03604	2.35301	0.50207	3.12831	
rel	4.05978	0.03680	2.48134	0.63217	2.90236	
rel	3.89663	0.02080	2.42376	0.44335	3.00562	
rel	3.95037	0.03071	2.21697	0.39168	3.27459	
rel	4.08953	0.04269	2.18407	0.36745	4.17033	
rel	4.19502	0.04688	2.48237	0.74601	2.97438	
rel	4.08833	0.03979	2.55527	0.62519	2.66600	
rel	4.07069	0.04523	2.26768	0.53614	3.50681	
rel	4.03709	0.04019	2.27482	0.50305	3.21995	
rel	3.98511	0.03340	2.37753	0.53270	2.80964	
rel	4.04452	0.03960	2.48055	0.60476	2.84142	
rel	3.95107	0.02807	2.48004	0.49686	2.75034	
rel	3.92398	0.03628	2.13983	0.44869	3.31245	
rel	4.27515	0.06425	2.32956	0.58982	3.37172	
rel	4.25583	0.05753	2.48445	0.64627	3.00166	
rel	4.12531	0.04341	2.52930	0.69685	2.68857	
rel	4.17129	0.05005	2.76589	0.65636	2.42148	
rel	4.42171	0.06948	2.58681	0.74632	3.18439	
rel	3.87848	0.02738	2.27402	0.44381	2.92982	
rel	4.23971	0.05385	2.35642	0.60946	3.23028	
rel	4.31933	0.07074	2.65324	0.69862	2.68660	
rel	4.07431	0.04294	2.70500	0.61662	2.38130	
rel	4.06464	0.04268	2.30355	0.50790	3.31034	
rel	4.07078	0.03827	2.35042	0.55100	3.12170	
rel	4.05273	0.04183	2.48771	0.52217	2.87879	
rel	4.18453	0.04834	2.39252	0.62527	3.10701	
rel	4.10582	0.04400	2.62315	0.62199	2.67794	
rel	4.23235	0.05737	2.53854	0.65359	2.83058	
rel	4.09352	0.04531	2.32654	0.54106	3.26260	
rel	4.17062	0.05335	2.43371	0.62608	2.84553	
rel	4.07580	0.04347	2.56472	0.67381	2.46899	
rel	4.19850	0.05283	2.56855	0.61920	2.92185	
rel	4.04241	0.02837	2.55737	0.67412	2.48558	
rel	4.08744	0.04629	2.31569	0.50767	3.28656	
rel	4.06188	0.04428	2.33191	0.56878	2.88485	
rel	4.06534	0.04394	2.35223	0.53669	3.06249	
rel	4.20564	0.05717	2.42819	0.63069	2.97669	
rel	4.11883	0.04678	2.46294	0.64819	2.91662	
rel	4.05783	0.04122	2.39879	0.50246	3.15317	
rel	4.41645	0.07544	2.46650	0.64324	3.43460	
rel	4.11794	0.04668	2.45863	0.60954	2.84638	
rel	4.16734	0.05067	2.44894	0.58011	3.06329	
rel	4.19934	0.05498	2.56111	0.64892	2.62452	
rel	4.11736	0.04532	2.55824	0.63667	2.65524	
rel	4.04943	0.03903	2.35999	0.53831	3.10494	
rel	3.97200	0.03242	2.24598	0.35695	3.66654	
rel	4.13371	0.04807	2.43351	0.56878	2.96770	
rel	4.31592	0.06449	2.46727	0.70384	2.90889	
rel	4.08656	0.03692	2.59872	0.62434	2.70059	
rel	4.17080	0.04692	2.61404	0.68751	2.62294	
rel	4.24155	0.05464	2.34667	0.61251	3.47704	
rel	4.10717	0.03936	2.35548	0.56129	3.24846	
rel	4.20051	0.05449	2.45063	0.62933	3.08748	
rel	4.17195	0.04839	2.37711	0.53664	3.33470	
rel	4.34129	0.06956	2.29150	0.60045	3.51896	
rel	4.04425	0.03786	2.57089	0.66289	2.60154	
rel	4.00908	0.03849	2.15237	0.39483	3.88611	
rel	4.20057	0.05132	2.65715	0.67672	2.55174	
rel	4.16668	0.05160	2.38062	0.60949	3.04994	
rel	4.10331	0.04422	2.47036	0.54345	3.02384	
rel	4.03211	0.03565	2.46258	0.63549	2.67471	
rel	4.14007	0.04670	2.35773	0.53469	3.24393	
rel	4.13865	0.04215	2.51287	0.66609	2.93480	
rel	3.94025	0.02893	2.01987	0.36014	4.29023	
rel	4.40228	0.07148	2.41167	0.62333	3.69539	
rel	4.04776	0.03898	2.29793	0.54483	3.17678	
rel	4.03605	0.04540	2.22093	0.52271	3.11376	
rel	4.11066	0.04598	2.41051	0.57376	2.83736	
rel	4.06202	0.03499	2.59803	0.64511	2.64258	
rel	4.15678	0.04704	2.26278	0.48505	4.06672	
rel	4.07347	0.04263	2.33054	0.57078	3.23985	
rel	4.24624	0.05562	2.65309	0.67238	2.74644	
rel	4.02630	0.03725	2.53454	0.58126	2.63564	
rel	4.33340	0.06945	2.30944	0.54648	3.76387	
rel	4.23958	0.05939	2.36449	0.62286	3.20254	
rel	4.10354	0.04479	2.42713	0.59420	2.84553	
rel	3.99240	0.03098	2.47949	0.55579	2.81458	
rel	4.58713	0.09859	2.48891	0.76357	3.32639	
rel	4.08703	0.04317	2.36090	0.51158	3.13251	
rel	3.96539	0.03453	2.30503	0.48851	2.99822	
rel	4.07240	0.03782	2.46472	0.59716	3.00252	
rel	4.23187	0.06646	2.83692	0.76449	2.23663	
rel	4.10269	0.04555	2.20855	0.43356	3.99612	
rel	4.23235	0.06359	2.30204	0.57484	3.39854	
rel	4.55871	0.09871	2.42190	0.78790	3.28707	
rel	4.10794	0.04520	2.18922	0.49548	3.55397	
rel	4.41152	0.08732	2.45667	0.72876	3.05894	
rel	4.02672	0.03459	2.47239	0.51220	2.91523	
rel	4.07590	0.04480	2.57603	0.64120	2.44386	
rel	4.31276	0.07259	2.40840	0.68087	2.95635	
rel	4.24056	0.05490	2.34706	0.59992	3.57524	
rel	4.18493	0.05219	2.52490	0.65433	2.82836	
rel	4.58109	0.10147	2.33756	0.63401	4.09340	
rel	3.77009	0.01497	2.41490	0.44327	2.66150	
rel	4.28575	0.05972	2.54199	0.70747	2.84212	
rel	4.19880	0.04621	2.56379	0.67970	2.78638	
rel	4.31737	0.07082	2.58645	0.70570	2.69210	
rel	4.02384	0.03478	2.66275	0.62841	2.38656	
rel	3.99297	0.03424	2.29996	0.54056	3.13831	
rel	4.16087	0.05240	2.37040	0.55248	3.28128	
rel	4.08873	0.04509	2.41525	0.55584	3.08244	
rel	3.94782	0.02318	2.46070	0.52366	2.80263	
rel	4.00938	0.03648	2.50637	0.62393	2.59237	
rel	4.26478	0.06011	2.37266	0.57866	3.66086	
rel	4.15360	0.04051	2.36749	0.54181	3.42691	
rel	3.96527	0.02929	2.45062	0.54546	2.73271	
rel	3.97345	0.03405	2.52434	0.57310	2.69076	
rel	4.14916	0.04836	2.32204	0.59305	3.12357	
rel	4.09866	0.03579	2.47024	0.59020	3.03082	
rel	4.07449	0.04032	2.49065	0.60654	2.82707	
rel	3.96226	0.03208	2.32896	0.47991	3.06001	
rel	4.61922	0.10687	2.34839	0.58571	4.45144	
rel	4.24111	0.06175	2.24908	0.47651	4.08153	
rel	4.17140	0.04807	2.50651	0.63257	2.92890	
rel	4.06553	0.04407	2.51380	0.58089	2.60977	
rel	3.97578	0.03943	2.24824	0.37112	3.55289	
rel	4.13105	0.05613	2.16532	0.47891	3.91728	
rel	4.11157	0.05169	2.67579	0.66875	2.36480	
rel	4.05561	0.04125	2.45352	0.58678	2.83146	
rel	4.05146	0.03774	2.51743	0.55219	2.87028	
rel	4.09067	0.04672	2.35829	0.51905	3.25638	
rel	4.18287	0.05751	2.26102	0.55563	3.86772	
rel	4.36299	0.08318	2.43148	0.70593	2.95136	
rel	4.28746	0.05677	2.36179	0.58601	3.44352	
rel	4.04037	0.03913	2.32474	0.55176	2.97318	
rel	4.07704	0.03884	2.52467	0.66459	2.72467	
rel	4.40507	0.07737	2.49855	0.67326	3.29839	
rel	3.93016	0.02425	2.44504	0.51599	2.84266	
rel	3.97431	0.03095	2.46084	0.57063	2.75651	
rel	4.10626	0.05070	2.25089	0.48119	3.85929	
rel	4.08538	0.04247	2.41584	0.62010	2.79534	
rel	4.26591	0.05682	2.52879	0.64162	3.09535	
rel	3.98327	0.03117	2.48368	0.55465	2.74139	
rel	4.08591	0.03682	2.55125	0.63259	2.56018	
rel	4.14579	0.05372	2.55565	0.59064	2.72074	
rel	4.23757	0.06509	2.45319	0.65893	2.89078	
rel	4.49829	0.08849	2.41204	0.66029	3.56471	
rel	4.06000	0.04602	2.24160	0.50877	3.31293	
rel	4.05868	0.04562	2.50871	0.53350	2.90782	
rel	4.06677	0.04502	2.42868	0.55392	2.93994	
rel	4.20818	0.05288	2.21359	0.50452	4.01758	
rel	4.07737	0.04590	2.38123	0.52968	3.36779	
rel	4.52782	0.08573	2.54071	0.75779	3.06932	
rel	4.05746	0.04159	2.39970	0.53768	3.15969	
rel	4.77982	0.12325	2.51877	0.73622	3.72135	
rel	4.41971	0.07692	2.45438	0.65582	3.43218	
rel	4.25592	0.06325	2.64547	0.67446	2.67647	
rel	4.27138	0.06897	2.44773	0.62566	3.09093	
rel	4.45121	0.07407	2.49907	0.69343	3.29847	
rel	4.02986	0.04715	2.29488	0.56562	2.99790	
rel	4.02643	0.03753	2.39037	0.57356	2.89197	
rel	4.27634	0.05799	2.57385	0.74338	2.73676	
rel	4.18645	0.05082	2.51297	0.62857	3.07498	
rel	4.20626	0.05019	2.44673	0.68084	3.08338	
rel	4.04348	0.03852	2.41641	0.55698	2.84325	
rel	4.18657	0.05549	2.41728	0.58307	3.06757	
rel	4.17089	0.05525	2.49666	0.61228	2.87659	
rel	4.38762	0.07619	2.35026	0.69078	3.46581	
rel	4.05785	0.04327	2.32416	0.52528	3.16514	
rel	4.22366	0.05527	2.52427	0.67418	2.73425	
rel	4.08432	0.03769	2.52779	0.60758	2.95838	
rel	4.01721	0.03877	2.28480	0.55425	3.28862	
rel	4.42728	0.08071	2.55457	0.76620	2.88448	
rel	4.06996	0.04468	2.21835	0.41581	3.78844	
rel	3.91680	0.02805	2.34801	0.44849	2.93869	
rel	4.17311	0.04553	2.74292	0.68888	2.42897	
rel	4.15133	0.05095	2.49908	0.63987	2.65791	
rel	4.10340	0.03991	2.61208	0.63684	2.62823	
rel	4.06535	0.03732	2.51522	0.64218	2.64089	
rel	4.18357	0.05545	2.33174	0.53265	3.50485	
rel	4.04735	0.04138	2.48691	0.57652	2.75406	
rel	4.27521	0.07049	2.99918	0.77312	2.04222	
rel	4.37349	0.07778	2.39367	0.64646	3.43830	
rel	4.29699	0.06965	2.43948	0.70377	2.85267	
rel	4.24279	0.06198	2.21905	0.37014	4.74108	
rel	4.15719	0.04897	2.44807	0.59439	2.92255	
rel	4.01506	0.02898	2.50563	0.58203	2.71009	
rel	4.14302	0.04947	2.58600	0.60652	2.76438	
rel	4.18558	0.05084	2.42871	0.63650	3.08347	
rel	4.00706	0.03141	2.50656	0.58689	2.69794	
rel	4.17559	0.05353	2.44308	0.59479	3.15033	
rel	4.57191	0.09458	2.54981	0.75450	3.25595	
rel	4.21220	0.05012	2.40566	0.61614	3.25746	
rel	4.05978	0.03945	2.41986	0.64497	2.74566	
rel	4.20550	0.05612	2.46190	0.58658	3.13067	
rel	4.25579	0.06463	2.40752	0.58186	3.70059	
rel	3.95443	0.03603	2.22266	0.50291	3.15886	
rel	4.25217	0.05551	2.57742	0.62951	2.94538	
rel	4.04469	0.03482	2.48360	0.63172	2.72013	
rel	4.16395	0.04882	2.36886	0.60184	3.31714	
rel	4.05331	0.03722	2.48043	0.55777	2.97806	
rel	4.14853	0.05280	2.40650	0.55108	3.24445	
rel	4.11034	0.04747	2.23343	0.43132	3.90772	
rel	4.08274	0.03730	2.56961	0.60896	2.78922	
rel	4.22481	0.05995	2.43762	0.57512	3.25021	
rel	4.12232	0.04613	2.43778	0.58594	2.93792	
rel	4.22935	0.05535	2.57426	0.68296	2.83786	
rel	4.13976	0.05231	2.33230	0.60826	3.12616	
rel	4.01818	0.03918	2.22865	0.48096	3.39815	
rel	4.09933	0.04090	2.44648	0.57931	2.98904	
rel	4.32453	0.06367	2.55476	0.70916	2.91897	
rel	4.27856	0.06674	2.56815	0.68829	2.80564	
rel	3.81246	0.02016	2.36682	0.45717	2.60868	
rel	4.22829	0.05373	2.48520	0.64822	3.16148	
rel	4.35431	0.07002	2.49328	0.64284	3.25115	
rel	4.17810	0.05023	2.49070	0.65359	2.92086	
rel	4.21976	0.05992	2.56987	0.73880	2.60695	
rel	4.03485	0.04150	2.44612	0.61965	2.84814	
rel	4.12074	0.04210	2.54211	0.68724	2.65906	
rel	4.21471	0.05298	2.70639	0.67722	2.75927	
rel	4.33624	0.06659	2.35816	0.57012	3.77996	
rel	4.14798	0.04479	2.45567	0.60498	3.03634	
rel	4.13518	0.05149	2.39510	0.57330	3.04545	
rel	4.01515	0.03540	2.38052	0.50761	3.03421	
rel	4.28731	0.05522	2.50836	0.62080	3.08061	
rel	4.38070	0.07859	2.27306	0.53003	4.02975	
rel	4.58368	0.09229	2.60209	0.77094	3.16658	
rel	4.16885	0.04630	2.63603	0.66706	2.68201	
rel	4.21344	0.06292	2.31534	0.50400	3.69313	
rel	3.99143	0.03427	2.36739	0.51841	2.81309	
rel	3.99637	0.03290	2.37474	0.52827	2.89492	
rel	4.03637	0.03583	2.31294	0.50976	3.19245	
rel	4.35244	0.07509	2.51605	0.70379	2.98066	
rel	4.09763	0.04307	2.35919	0.58186	3.31992	
rel	4.24277	0.05557	2.69646	0.73010	2.68540	
rel	4.07492	0.04340	2.34358	0.52101	3.41111	
rel	3.95993	0.03405	2.55191	0.60141	2.50069	
rel	4.38341	0.07924	2.41047	0.67620	3.19077	
rel	4.16813	0.05344	2.48795	0.62558	3.01360	
rel	4.05398	0.03873	2.41690	0.52635	2.92370	
rel	4.18470	0.04759	2.76972	0.70642	2.47009	
rel	4.17695	0.05283	2.42368	0.57349	3.11713	
rel	4.11555	0.04298	2.67376	0.64557	2.48682	
rel	4.20541	0.05802	2.77349	0.69252	2.40822	
rel	4.17314	0.05355	2.30121	0.57025	3.41135	
rel	4.39179	0.07339	2.37450	0.60261	3.55136	
rel	4.27763	0.05982	2.60694	0.69429	2.72903	
rel	4.18270	0.05010	2.48420	0.53212	3.18055	
rel	3.92633	0.03579	2.08313	0.38856	3.66418	
rel	4.22663	0.05429	2.48837	0.64390	2.98313	
rel	4.15851	0.04889	2.50792	0.67723	2.99804	
rel	4.23760	0.05706	2.58480	0.67230	2.75517	
rel	3.88774	0.03069	2.40316	0.48521	2.72438	
rel	4.22411	0.05419	2.57236	0.63236	2.81549	
rel	4.31990	0.07272	2.32022	0.49608	3.84935	
rel	4.29464	0.06200	2.43315	0.59142	3.37720	
rel	4.27267	0.05738	2.63577	0.66401	2.87287	
rel	4.20366	0.05588	2.39816	0.64285	3.07597	
rel	4.12449	0.04730	2.33235	0.56259	3.08134	
rel	3.91138	0.02692	2.29618	0.47196	3.04197	
rel	4.11123	0.04763	2.42434	0.52986	3.18351	
rel	4.34279	0.06717	2.46920	0.67205	3.16973	
rel	4.12305	0.04573	2.37471	0.54972	3.08465	
rel	4.30869	0.06220	2.51252	0.75148	2.81536	
rel	4.00381	0.03448	2.43158	0.54339	2.99413	
rel	3.90744	0.02814	2.48686	0.49860	2.47863	
rel	4.19451	0.05261	2.32393	0.50456	3.44181	
rel	4.23840	0.05282	2.64269	0.70766	2.77800	
rel	4.15970	0.05151	2.52043	0.64080	2.75759	
rel	4.31829	0.06349	2.47074	0.69359	3.06393	
rel	4.09037	0.04011	2.44164	0.52443	3.06891	
rel	4.35751	0.06689	2.47459	0.63747	3.31052	
rel	4.04953	0.03728	2.39787	0.51623	3.05718	
rel	3.95397	0.03557	2.35391	0.52516	2.80112	
rel	4.34454	0.06861	2.35426	0.60214	3.84360	
rel	4.13742	0.04831	2.47304	0.59068	2.90589	
rel	4.14676	0.03990	2.48752	0.55229	3.09270	
rel	4.09407	0.04276	2.29576	0.56266	3.29422	
rel	4.20653	0.06116	2.41694	0.58169	3.12394	
rel	4.20996	0.05129	2.44409	0.59459	2.90991	
rel	4.30632	0.05740	2.70320	0.76437	2.56677	
rel	4.15891	0.04984	2.30282	0.57692	3.31306	
rel	4.30962	0.06728	2.62154	0.68684	2.68501	
rel	4.20573	0.05861	2.56130	0.71387	2.56170	
rel	4.08581	0.04511	2.48351	0.60198	2.83733	
rel	3.98040	0.04019	2.34388	0.50325	2.92501	
rel	4.26450	0.06654	2.40591	0.59726	3.34399	
rel	4.05184	0.04159	2.43057	0.58803	2.73324	
rel	4.27007	0.06077	2.49480	0.64315	3.07801	
rel	4.30521	0.06027	2.50116	0.66466	3.26407	
rel	4.00019	0.03139	2.36334	0.51050	3.28848	
rel	4.14306	0.04324	2.18475	0.48355	4.25227	
rel	3.80039	0.02116	2.49693	0.47598	2.43482	
rel	3.97155	0.02908	2.45968	0.54701	2.83633	
rel	4.10528	0.04188	2.52369	0.57456	2.96799	
rel	4.38628	0.06908	2.41619	0.59960	3.93533	
rel	4.09897	0.04123	2.41103	0.55982	3.24448	
rel	4.26756	0.05886	2.32087	0.57938	3.57474	
rel	4.05855	0.03608	2.41319	0.61583	2.81027	
rel	4.23700	0.06280	2.32970	0.58091	3.26377	
rel	4.15078	0.04792	2.35501	0.53982	3.36824	
rel	4.06886	0.04117	2.45793	0.56767	2.92994	
rel	4.47264	0.08837	2.48234	0.71186	3.42369	
rel	4.17189	0.05083	2.46118	0.57902	2.77507	
rel	4.09783	0.03814	2.49184	0.67131	2.68617	
rel	4.22618	0.05017	2.43629	0.59987	3.27306	
rel	3.97148	0.02870	2.44872	0.50857	2.90275	
rel	4.15398	0.04735	2.58564	0.68193	2.56239	
rel	4.00747	0.02882	2.34824	0.51792	3.02384	
rel	4.24850	0.05617	2.53054	0.67876	2.83100	
rel	4.08625	0.04440	2.35429	0.48880	3.35205	
rel	4.25227	0.06930	2.77199	0.79096	2.26747	
rel	4.08049	0.04035	2.62631	0.64551	2.51220	
rel	4.22093	0.05831	2.51052	0.66314	2.81998	
rel	4.08626	0.04194	2.46154	0.61029	2.91567	
rel	4.34358	0.06685	2.39704	0.61541	3.55737	
rel	3.98125	0.03281	2.43613	0.54513	2.72644	
rel	4.18733	0.04987	2.59464	0.68507	2.73337	
rel	3.97109	0.02877	2.72508	0.65083	2.30172	
rel	4.07171	0.03682	2.39727	0.57900	2.99661	
rel	3.82400	0.02107	2.22635	0.36691	3.05318	
rel	4.09041	0.04657	2.19670	0.50215	3.48281	
rel	4.37535	0.07394	2.46698	0.68777	3.15026	
rel	4.36696	0.07461	2.56361	0.66003	2.92272	
rel	4.56019	0.12323	2.67859	0.86593	2.33513	
rel	4.16953	0.04666	2.46482	0.63887	2.94718	
rel	3.80890	0.01831	2.42873	0.47294	2.56643	


==> anc/samples_without_Nh_fluct_with_Qs_fluct.txt <==
Jpsi_LCWF_scheme	$\sigma_s$	$g\mu_0$	$m^2 ~\rm[GeV^2]$	$R_p ~\rm[GeV^{-1}]$	$r_H ~\rm[GeV^{-1}]$	$N_h$	
nonrel	0.16595	4.37563	0.53468	2.19242	0.28693	6.48986	
nonrel	0.50012	3.85951	0.28851	2.20965	0.07351	5.99347	
nonrel	0.22532	3.86689	0.54636	2.53342	0.05124	8.22007	
nonrel	0.09462	4.26875	0.55102	2.34355	0.11872	8.12967	
nonrel	0.54622	3.14986	0.29571	1.66640	0.02433	3.17361	
nonrel	0.47791	3.93088	0.35234	2.39382	0.07004	8.49330	
nonrel	0.28246	3.81248	0.33535	2.32957	0.11989	5.78189	
nonrel	0.58052	4.01032	0.44002	2.20363	0.52361	7.69630	
nonrel	0.89479	3.98700	0.48995	2.14979	0.43698	8.20776	
nonrel	0.52289	3.63030	0.34229	2.01705	0.02443	6.23138	
nonrel	0.74483	3.10696	0.25222	1.84304	0.16582	8.23643	
nonrel	0.56743	3.88673	0.37277	2.44116	0.07989	7.73079	
nonrel	0.30388	4.39872	0.55910	2.15916	0.43088	7.91942	
nonrel	0.59699	3.49405	0.29621	1.93207	0.18597	4.67819	
nonrel	0.52488	4.17194	0.60589	2.03541	0.25199	7.66287	
nonrel	0.49445	3.63888	0.29661	2.20653	0.34177	5.66655	
nonrel	0.02501	3.83197	0.19970	2.36792	0.07262	7.23672	
nonrel	0.37129	3.80930	0.30528	2.70092	0.42729	6.15808	
nonrel	0.56661	3.82907	0.27831	2.28861	0.09149	8.12135	
nonrel	0.76308	3.73029	0.63288	1.68355	0.18469	5.56673	
nonrel	0.46935	4.07219	0.40550	2.31014	0.22014	7.64402	
nonrel	0.57513	3.67392	0.32382	2.24371	0.37396	7.41976	
nonrel	0.50836	3.47673	0.29043	1.82311	0.11732	6.00284	
nonrel	0.40620	4.36791	0.58041	2.40740	0.28251	8.22134	
nonrel	0.41111	3.90343	0.42671	2.21068	0.01672	6.74932	
nonrel	0.33547	4.16547	0.38827	2.69148	0.31048	6.33575	
nonrel	0.66956	4.38753	0.58918	2.38866	0.35318	7.23713	
nonrel	0.76356	3.69262	0.29030	1.84730	0.23802	7.83477	
nonrel	0.77709	3.79616	0.50160	1.61831	0.06897	6.99553	
nonrel	0.50666	3.46877	0.31156	2.05942	0.06360	4.81452	
nonrel	0.06921	4.07706	0.42506	2.37758	0.16993	8.19309	
nonrel	0.27115	3.31269	0.21698	1.90108	0.04377	4.54051	
nonrel	0.62301	4.20230	0.39113	2.17573	0.42469	7.92707	
nonrel	0.94266	3.81185	0.64871	2.24321	0.20175	6.73715	
nonrel	0.33841	3.26119	0.24925	1.85755	0.02381	5.99406	
nonrel	0.45132	3.95358	0.37236	1.96551	0.38867	5.33454	
nonrel	0.60109	3.64308	0.42980	2.08772	0.15696	6.42053	
nonrel	0.05016	4.64265	0.41769	2.34864	0.15524	7.81646	
nonrel	0.43644	3.96430	0.49823	2.39187	0.21225	6.84865	
nonrel	0.19116	3.74998	0.39140	1.79230	0.11707	4.89677	
nonrel	0.69081	3.92797	0.41626	2.14737	0.07483	8.39644	
nonrel	0.36688	3.40192	0.19061	2.24483	0.04076	5.01228	
nonrel	0.42175	4.49055	0.60019	2.19157	0.34506	7.77792	
nonrel	0.79763	3.54778	0.19006	1.80099	0.62798	8.40162	
nonrel	0.14681	3.64449	0.23903	2.58980	0.19515	6.60045	
nonrel	0.26392	4.11285	0.55203	2.35086	0.12590	6.92090	
nonrel	0.87092	3.70670	0.34034	1.96095	0.23165	8.34406	
nonrel	0.28123	4.39878	0.60093	2.64292	0.14182	6.82983	
nonrel	0.20892	3.94688	0.38277	2.16198	0.18362	6.42473	
nonrel	0.04497	4.34941	0.53231	1.98770	0.11434	8.41286	
nonrel	0.36479	3.52703	0.25531	2.03363	0.07733	4.82940	
nonrel	0.55793	3.72748	0.31011	1.82347	0.17538	8.14706	
nonrel	0.03630	4.50493	0.61732	2.21566	0.20337	7.08911	
nonrel	0.70967	3.78071	0.20245	2.23378	0.04056	7.99331	
nonrel	0.17741	3.77573	0.41379	2.15253	0.04131	8.07470	
nonrel	0.90149	3.32874	0.23413	1.52139	0.31333	4.86646	
nonrel	0.46150	4.11353	0.61152	2.07849	0.06251	7.12213	
nonrel	0.24865	3.70533	0.34417	2.05455	0.01831	6.07552	
nonrel	0.30087	3.95140	0.23387	2.27335	0.23165	5.66544	
nonrel	0.40059	3.48860	0.20462	1.94969	0.01514	7.88515	
nonrel	0.25620	4.11979	0.47449	2.47382	0.27280	6.38517	
nonrel	0.40107	3.47641	0.30585	2.03283	0.01256	8.26400	
nonrel	0.18816	3.69699	0.38955	2.19389	0.03315	5.33130	
nonrel	0.79040	3.16802	0.13839	1.73728	0.64051	3.26231	
nonrel	0.32982	4.33100	0.52275	2.38304	0.31801	7.55013	
nonrel	0.22607	4.55373	0.61015	2.50626	0.34620	8.19874	
nonrel	0.29988	3.75218	0.33628	2.13122	0.02528	5.65501	
nonrel	0.89724	3.63853	0.35684	1.93198	0.25947	7.80106	
nonrel	0.69251	3.66420	0.18480	2.09579	0.11369	8.30511	
nonrel	0.34829	3.80199	0.47551	2.34424	0.09271	8.20288	
nonrel	0.13056	4.11461	0.48873	2.42610	0.09768	7.05739	
nonrel	0.55124	3.61770	0.25250	2.32203	0.04569	6.72652	
nonrel	0.74634	3.92541	0.20644	2.31373	0.32149	7.79810	
nonrel	0.29302	4.49999	0.63274	1.90348	0.18293	7.79911	
nonrel	0.65173	4.19981	0.44305	2.16794	0.36551	6.66186	
nonrel	0.67554	3.56344	0.23748	2.20218	0.14458	8.25099	
nonrel	0.06505	3.89118	0.38193	2.29219	0.10320	5.29892	
nonrel	0.20093	4.02295	0.61745	2.07318	0.00793	5.94618	
nonrel	0.40498	3.43248	0.19147	2.36278	0.08979	5.26474	
nonrel	0.37220	4.16256	0.35487	2.50039	0.24673	6.60160	
nonrel	0.54230	4.21220	0.47743	2.40513	0.12875	7.98563	
nonrel	0.58726	3.14774	0.10627	1.75516	0.03406	6.67844	
nonrel	0.16416	3.60112	0.49563	2.19352	0.04988	4.31958	
nonrel	0.11546	3.97009	0.36868	2.33644	0.26643	6.59313	
nonrel	0.64719	3.49710	0.14419	2.08845	0.10046	7.02754	
nonrel	0.39570	4.19025	0.57740	2.41725	0.08595	8.02815	
nonrel	0.66883	3.65101	0.34706	1.77809	0.21189	7.45908	
nonrel	0.24953	3.75464	0.33033	2.23265	0.06570	7.66414	
nonrel	0.08266	3.57821	0.18660	2.21854	0.04834	8.25850	
nonrel	0.02765	3.22323	0.50625	2.15919	0.12407	1.72821	
nonrel	0.53789	3.38586	0.26060	2.42160	0.18358	6.06923	
nonrel	0.40128	4.14414	0.39735	2.24544	0.07584	8.21928	
nonrel	0.58967	3.48585	0.14320	2.26757	0.06349	8.16405	
nonrel	0.16369	3.96950	0.40058	2.03532	0.15607	5.18363	
nonrel	0.61549	3.57349	0.37107	1.80845	0.32646	6.60318	
nonrel	0.62058	3.63469	0.25948	2.15650	0.01890	6.86146	
nonrel	0.15394	3.72801	0.15783	2.11289	0.04021	5.90380	
nonrel	0.41654	4.05676	0.27910	2.33117	0.26271	8.48480	
nonrel	0.26974	4.08165	0.49719	2.11496	0.08371	6.99043	
nonrel	0.21125	3.82243	0.46479	2.38754	0.26653	5.55845	
nonrel	0.53332	3.66989	0.32508	1.85009	0.24571	8.47548	
nonrel	0.58437	3.56371	0.17398	2.13886	0.49223	5.98764	
nonrel	0.58213	4.18600	0.44425	2.30016	0.31292	6.48536	
nonrel	0.13718	4.13919	0.32734	2.45749	0.14901	7.48286	
nonrel	0.59663	3.30698	0.15705	2.03678	0.38813	7.00853	
nonrel	0.28515	3.70557	0.30275	1.92814	0.11199	4.62385	
nonrel	0.03367	4.08249	0.38324	2.46708	0.29582	8.13684	
nonrel	0.47348	3.56239	0.41749	1.89599	0.00824	4.07441	
nonrel	0.47164	4.43778	0.53545	2.26521	0.23590	7.86921	
nonrel	0.34750	4.22704	0.52777	2.19044	0.21123	7.87028	
nonrel	0.17709	3.63817	0.43160	1.86002	0.09019	7.83161	
nonrel	0.29931	3.63407	0.36540	1.96027	0.06395	5.27764	
nonrel	0.43709	3.66646	0.40962	2.39117	0.23835	7.27401	
nonrel	0.68488	3.32980	0.20700	1.96784	0.16505	4.25600	
nonrel	0.68698	3.94500	0.40843	2.26306	0.18171	7.04877	
nonrel	0.52751	4.10172	0.51592	2.25870	0.22267	8.39148	
nonrel	0.04633	3.99840	0.28538	2.35027	0.11060	8.07606	
nonrel	0.25294	3.99634	0.54397	2.72512	0.07596	6.25101	
nonrel	0.03494	3.89738	0.45677	2.49786	0.09668	8.19181	
nonrel	0.44755	4.03674	0.38301	2.03151	0.03379	8.12981	
nonrel	0.05278	3.11752	0.07947	2.19593	0.01901	4.66921	
nonrel	0.84727	3.78229	0.45892	2.06401	0.16047	8.45764	
nonrel	0.69800	3.82309	0.36732	2.21721	0.43413	7.44029	
nonrel	0.51381	4.33554	0.58249	2.12117	0.30791	7.70000	
nonrel	0.82198	3.19174	0.35835	1.94026	0.02768	5.81257	
nonrel	0.44391	3.62911	0.37344	2.12647	0.00684	4.76732	
nonrel	0.67733	3.79710	0.39862	2.07757	0.10695	8.24789	
nonrel	0.14460	4.70391	0.55846	2.43742	0.41269	5.51473	
nonrel	0.85823	3.73453	0.24430	2.14862	0.31737	8.22279	
nonrel	0.10446	4.41555	0.53615	2.20340	0.23748	7.28661	
nonrel	0.33526	3.52749	0.27180	2.23701	0.14837	4.63860	
nonrel	0.44491	4.17257	0.51520	2.36238	0.28523	7.31180	
nonrel	0.08702	4.12608	0.60370	2.46362	0.27790	7.75475	
nonrel	0.24560	3.40171	0.30358	2.20332	0.00980	4.90529	
nonrel	0.69916	3.91471	0.34850	1.93015	0.24585	8.05673	
nonrel	0.32545	4.08073	0.41996	2.66603	0.11460	8.03188	
nonrel	0.52469	3.36084	0.35468	1.77796	0.10388	3.23859	
nonrel	0.01660	4.37889	0.54650	2.25718	0.08327	6.13463	
nonrel	0.14430	3.93696	0.41470	1.92375	0.18654	7.74780	
nonrel	0.51272	3.45344	0.13965	2.34210	0.01301	7.50566	
nonrel	0.92523	3.36249	0.35666	1.61668	0.19655	6.65791	
nonrel	0.27333	4.32744	0.64543	1.92280	0.25836	8.43636	
nonrel	0.67234	3.79286	0.40881	2.05912	0.17942	8.46318	
nonrel	0.36620	3.23190	0.16282	2.27119	0.17595	3.42715	
nonrel	0.77151	3.59947	0.29087	2.13503	0.44494	7.69726	
nonrel	0.93109	4.34006	0.47949	1.85592	0.81200	8.28233	
nonrel	0.30190	4.11537	0.53708	2.71321	0.15077	7.78406	
nonrel	0.82725	3.76255	0.40063	2.57729	0.59441	5.70015	
nonrel	0.07325	4.44968	0.63666	2.21659	0.42020	7.55177	
nonrel	0.51617	3.51501	0.49158	1.85577	0.05232	5.03082	
nonrel	0.44820	3.43122	0.37937	1.96300	0.01594	4.27957	
nonrel	0.57152	3.99617	0.40799	2.18188	0.14248	8.13674	
nonrel	0.44689	4.11102	0.39132	2.10539	0.22761	7.36039	
nonrel	0.32988	4.18555	0.57484	2.24679	0.15534	7.12468	
nonrel	0.26268	3.94269	0.63974	1.81058	0.38113	4.42838	
nonrel	0.37998	4.57282	0.54613	2.25008	0.30795	7.89484	
nonrel	0.52673	4.01604	0.47177	2.15027	0.39275	4.85026	
nonrel	0.67028	3.79333	0.37050	2.33758	0.27331	6.89600	
nonrel	0.72510	3.62875	0.30735	2.03960	0.18829	7.24476	
nonrel	0.60275	3.82044	0.22557	2.13513	0.13800	7.57467	
nonrel	0.08240	3.65501	0.25037	2.30339	0.00582	8.11094	
nonrel	0.35280	4.02313	0.58343	2.06318	0.27930	8.41077	
nonrel	0.28699	3.62123	0.28956	2.26855	0.21012	6.03702	
nonrel	0.66999	3.34029	0.17750	2.17255	0.07441	4.62604	
nonrel	0.62408	3.54680	0.24554	2.27858	0.24324	6.70475	
nonrel	0.43319	4.15710	0.39068	2.21871	0.43889	6.31662	
nonrel	0.73242	3.98064	0.25622	2.23524	0.46408	8.01938	
nonrel	0.78955	3.13145	0.17559	1.78944	0.63141	6.63666	
nonrel	0.88214	3.65438	0.39798	2.28674	0.18132	6.67446	
nonrel	0.63594	3.73464	0.29877	2.34487	0.08121	7.18555	
nonrel	0.32163	3.92006	0.35369	2.05008	0.14748	6.58306	
nonrel	0.07050	3.85742	0.33787	2.41000	0.02680	6.98118	
nonrel	0.39829	3.52299	0.19487	2.16181	0.02300	6.71852	
nonrel	0.64520	3.56810	0.29564	1.98963	0.08341	6.40665	
nonrel	0.42404	4.08543	0.61823	2.09700	0.16407	6.48405	
nonrel	0.84006	4.43049	0.44834	2.27631	0.53518	7.09825	
nonrel	0.58269	3.70563	0.40689	1.62970	0.10307	6.40782	
nonrel	0.13604	4.33646	0.40288	2.32514	0.14644	7.94208	
nonrel	0.29005	3.08039	0.28077	2.29727	0.01139	1.57758	
nonrel	0.15744	3.81862	0.32073	2.28240	0.00782	5.64772	
nonrel	0.42156	4.54644	0.57570	2.23365	0.42158	6.63059	
nonrel	0.02689	3.71921	0.24475	2.29245	0.13311	7.14030	
nonrel	0.06802	3.97777	0.37907	2.46220	0.06386	7.13906	
nonrel	0.60160	4.07419	0.40822	2.04320	0.20136	7.65780	
nonrel	0.35202	3.82610	0.31135	2.40512	0.03103	8.25990	
nonrel	0.57033	3.27921	0.12085	2.14078	0.21152	4.76163	
nonrel	0.22125	4.29982	0.51558	2.37152	0.28274	6.94312	
nonrel	0.47801	3.34317	0.12699	2.07385	0.25058	6.78541	
nonrel	0.77680	4.16726	0.40833	2.15589	0.74741	7.52649	
nonrel	0.63835	3.17423	0.14208	1.59979	0.00765	4.45107	
nonrel	0.58518	4.05902	0.45006	1.92508	0.17538	7.07394	
nonrel	0.35970	3.72449	0.35393	2.03603	0.02413	8.14917	
nonrel	0.12010	4.16349	0.39448	2.54595	0.05294	6.58188	
nonrel	0.17347	4.01184	0.38845	2.42632	0.09832	7.17199	
nonrel	0.44105	3.86342	0.45116	1.97961	0.00838	7.75739	
nonrel	0.27954	4.38103	0.41231	2.37431	0.16166	7.78524	
nonrel	0.26139	3.66903	0.31397	2.24622	0.11265	8.16548	
nonrel	0.08893	4.14252	0.57336	1.80907	0.80880	7.86756	
nonrel	0.30119	3.80622	0.41144	2.16205	0.10496	7.72014	
nonrel	0.57312	4.25019	0.56929	2.36239	0.33838	7.12406	
nonrel	0.78954	3.11743	0.29925	1.87810	0.09542	6.16386	
nonrel	0.28785	3.55267	0.12019	2.25263	0.10593	6.87647	
nonrel	0.54514	4.28835	0.43761	2.16566	0.23274	7.35741	
nonrel	0.87134	4.51081	0.62855	2.12118	0.51777	6.82967	
nonrel	0.07780	4.11760	0.46052	2.40562	0.07649	7.04662	
nonrel	0.62707	3.49862	0.25137	2.07103	0.07446	7.25673	
nonrel	0.90239	3.56378	0.36541	1.86826	0.31935	6.88221	
nonrel	0.47485	3.74243	0.21232	1.90898	0.04109	7.55396	
nonrel	0.72803	4.35651	0.47952	2.11763	0.52241	7.97070	
nonrel	0.61008	3.89385	0.28356	2.33163	0.09252	7.50829	
nonrel	0.47256	4.07995	0.48719	2.39168	0.41904	6.56080	
nonrel	0.30330	4.00880	0.41212	2.25367	0.13336	6.37282	
nonrel	0.68135	3.03367	0.15029	2.37777	0.15404	4.63265	
nonrel	0.19850	4.08433	0.47229	2.38954	0.25273	6.77981	
nonrel	0.53689	4.29354	0.62096	2.20415	0.34489	6.65805	
nonrel	0.19003	4.30557	0.43769	2.33382	0.00184	8.21234	
nonrel	0.20287	4.32190	0.63153	2.12330	0.43490	4.19238	
nonrel	0.62816	3.78418	0.41445	2.06964	0.02120	7.77083	
nonrel	0.69412	3.36451	0.36430	2.02329	0.01900	5.15208	
nonrel	0.45039	2.82510	0.06399	2.11994	0.25310	5.07798	
nonrel	0.40334	4.03929	0.47799	2.08406	0.17681	7.28960	
nonrel	0.36999	3.61402	0.47597	2.42950	0.85195	1.70259	
nonrel	0.39740	3.66788	0.26736	2.42914	0.24514	8.22735	
nonrel	0.72631	3.66046	0.26011	2.04560	0.10215	7.75092	
nonrel	0.52563	3.84687	0.21438	2.23967	0.57702	5.68766	
nonrel	0.05309	3.82005	0.30340	2.28044	0.00471	7.29916	
nonrel	0.29260	4.37648	0.49742	2.51000	0.24855	7.20405	
nonrel	0.80405	3.51265	0.38336	1.65482	0.20994	7.35826	
nonrel	0.57100	4.68657	0.63915	2.21644	0.54307	7.07571	
nonrel	0.69032	3.59672	0.48437	1.94284	0.05962	6.70477	
nonrel	0.33479	3.80131	0.31063	2.06691	0.30008	5.39752	
nonrel	0.74929	3.46420	0.21929	2.11682	0.01932	6.46504	
nonrel	0.55925	3.56930	0.30906	2.23903	0.18069	4.86184	
nonrel	0.18656	4.09146	0.36254	2.61839	0.03884	6.13416	
nonrel	0.56820	3.46777	0.14810	2.12633	0.05028	8.22946	
nonrel	0.57852	3.60419	0.37566	1.98484	0.03522	5.14160	
nonrel	0.05109	4.78315	0.57547	2.30973	0.69764	6.85605	
nonrel	0.14427	3.94960	0.38179	2.61981	0.19653	8.41369	
nonrel	0.40225	4.18748	0.51662	2.28057	0.25101	8.39864	
nonrel	0.84339	3.60666	0.36653	1.78338	0.39552	6.55385	
nonrel	0.71963	4.15104	0.59632	2.22669	0.43239	6.09555	
nonrel	0.70034	3.47682	0.28717	1.97160	0.09164	6.61342	
nonrel	0.54626	4.03030	0.53371	2.17137	0.44609	8.02870	
nonrel	0.82278	3.58004	0.31395	1.88470	0.03971	7.25645	
nonrel	0.20115	4.58021	0.56300	2.42454	0.32655	8.14191	
nonrel	0.56883	3.78476	0.40839	2.11994	0.36796	5.24698	
nonrel	0.08898	4.42513	0.59721	2.66075	0.19821	8.19166	
nonrel	0.50259	3.66678	0.26671	2.15136	0.09936	6.42354	
nonrel	0.42918	3.70971	0.31838	2.06616	0.03166	6.80256	
nonrel	0.28313	3.62758	0.32673	2.38369	0.03732	7.94409	
nonrel	0.58657	3.01852	0.28615	2.25848	0.29924	2.77851	
nonrel	0.51694	4.25765	0.55342	2.14244	0.18696	7.73137	
nonrel	0.50157	3.74669	0.39964	1.78123	0.04244	6.33699	
nonrel	0.46021	4.24001	0.40559	2.26310	0.56434	8.27828	
nonrel	0.23823	3.42563	0.29548	2.05008	0.05949	4.62619	
nonrel	0.16240	3.98723	0.59628	2.33252	0.11674	5.92548	
nonrel	0.75557	3.36665	0.19952	1.93997	0.10020	7.53445	
nonrel	0.00365	3.87095	0.56399	1.94091	0.22808	5.32912	
nonrel	0.43463	3.79736	0.59079	2.12495	0.27391	5.21451	
nonrel	0.33418	3.86528	0.35674	2.07043	0.44005	5.35232	
nonrel	0.75539	3.84246	0.35566	2.03819	0.36481	8.00550	
nonrel	0.41110	4.00220	0.43321	2.18982	0.11819	8.22758	
nonrel	0.70660	3.73616	0.21416	2.16518	0.02979	7.83021	
nonrel	0.36862	4.16961	0.45281	2.74159	0.23505	7.67637	
nonrel	0.73796	3.68586	0.20842	1.94260	0.00964	8.01305	
nonrel	0.69432	3.77498	0.42727	1.74678	0.20135	6.70510	
nonrel	0.71567	3.91185	0.53032	2.09063	0.03248	7.47854	
nonrel	0.88057	3.49047	0.35011	1.72024	0.13398	6.37036	
nonrel	0.63184	3.98634	0.39249	1.99998	0.09601	7.49273	
nonrel	0.91683	3.47148	0.46158	1.88541	0.17219	6.84373	
nonrel	0.94940	3.67864	0.43961	1.55705	0.24917	7.18899	
nonrel	0.72773	3.99757	0.57793	2.42847	0.07746	8.18572	
nonrel	0.46749	3.97266	0.27233	2.19338	0.10379	8.46725	
nonrel	0.51658	3.92818	0.54842	2.24639	0.10469	7.70961	
nonrel	0.95758	3.50063	0.36039	1.54069	0.02401	7.98659	
nonrel	0.50931	4.25100	0.56987	2.34844	0.09091	8.05441	
nonrel	0.45823	3.57128	0.37989	1.96592	0.26449	5.89945	
nonrel	0.07110	3.78447	0.36124	2.12590	0.07004	8.24898	
nonrel	0.19187	4.14150	0.50961	2.51342	0.25882	6.83106	
nonrel	0.52883	3.99848	0.36203	2.14470	0.09397	8.32343	
nonrel	0.56596	3.36757	0.30881	1.99924	0.04319	4.79150	
nonrel	0.82728	3.62485	0.50662	2.14820	0.01142	7.53391	
nonrel	0.65303	3.58783	0.34988	2.28399	0.29829	6.16705	
nonrel	0.42013	4.20250	0.50394	1.89718	0.53269	4.05556	
nonrel	0.96616	4.09344	0.59610	2.21267	0.40750	6.59265	
nonrel	0.56425	4.11414	0.46612	1.95605	0.28101	7.32594	
nonrel	0.19564	4.30479	0.53107	2.38577	0.18219	8.41551	
nonrel	0.72160	3.68657	0.60021	1.92299	0.03234	7.20803	
nonrel	0.14009	4.47562	0.61713	2.48534	0.30881	6.72986	
nonrel	0.54784	3.70860	0.30599	2.12961	0.11090	6.79740	
nonrel	0.21349	4.43917	0.53170	2.24196	0.55285	8.19325	
nonrel	0.48489	3.23296	0.30375	2.16565	0.04589	4.20835	
nonrel	0.04486	3.72796	0.25692	2.35734	0.01565	6.15378	
nonrel	0.72988	3.16842	0.23148	2.10650	0.11521	5.36078	
nonrel	0.74167	4.24720	0.45692	1.95606	0.44844	7.62038	
nonrel	0.22096	4.11172	0.38998	2.41781	0.22121	6.20576	
nonrel	0.57964	3.87217	0.46173	2.49509	0.26821	7.42709	
nonrel	0.55413	3.66877	0.30672	2.20205	0.04226	8.14598	
nonrel	0.50905	3.65291	0.17918	2.24379	0.21174	7.27676	
nonrel	0.66468	4.05427	0.44218	2.03080	0.24472	7.68053	
nonrel	0.94951	3.45585	0.32333	1.93876	0.32679	7.86421	
nonrel	0.29384	4.21733	0.60158	2.36627	0.07353	7.23437	
nonrel	0.59344	3.92772	0.44205	2.40634	0.02279	6.59712	
nonrel	0.03942	3.94254	0.56488	2.47296	0.22272	5.16417	
nonrel	0.09925	3.95534	0.38847	2.54004	0.07672	7.33484	
nonrel	0.87397	3.82059	0.52005	1.92427	0.20262	7.57773	
nonrel	0.92526	3.66303	0.55918	1.71969	0.09891	7.88065	
nonrel	0.13014	4.01243	0.48395	2.28155	0.06602	5.85963	
nonrel	0.61719	4.05810	0.46603	2.26166	0.40103	8.43318	
nonrel	0.10346	4.80496	0.61690	2.49443	0.25978	6.40786	
nonrel	0.80961	3.11490	0.33698	1.78717	0.29232	3.72472	
nonrel	0.58935	4.01512	0.36881	2.27773	0.27756	7.12953	
nonrel	0.80173	3.44881	0.14803	2.25835	0.03850	7.96445	
nonrel	0.61173	3.17528	0.28256	2.22913	0.06775	4.91960	
nonrel	0.66511	4.27332	0.48028	1.99120	0.49483	8.01284	
nonrel	0.35284	3.94671	0.48233	2.29879	0.02208	6.84433	
nonrel	0.65617	3.43192	0.26016	1.87474	0.09896	6.59685	
nonrel	0.67058	3.52824	0.27714	2.54661	0.13666	5.13595	
nonrel	0.15682	4.22499	0.53013	2.43018	0.09336	8.11186	
nonrel	0.26814	4.01296	0.37183	2.17762	0.16949	7.05650	
nonrel	0.10612	4.30452	0.45782	2.27734	0.26545	6.67810	
nonrel	0.49965	3.96058	0.36145	2.40375	0.02674	7.62636	
nonrel	0.80857	3.33115	0.34716	2.48394	0.03384	5.99274	
nonrel	0.44655	3.63768	0.33261	1.87168	0.22974	5.42986	
nonrel	0.55764	3.59941	0.28687	1.94089	0.10056	5.77158	
nonrel	0.09240	4.06668	0.28775	2.39109	0.00743	7.94964	
nonrel	0.56935	3.78368	0.40360	2.37871	0.30694	7.14928	
nonrel	0.01341	4.86298	0.59330	2.03213	0.56761	6.94122	
nonrel	0.24642	3.65973	0.25673	2.25844	0.11756	6.20561	
nonrel	0.84683	3.47397	0.24118	2.04232	0.23425	6.20082	
nonrel	0.12907	4.54086	0.58923	2.27045	0.02112	8.16254	
nonrel	0.13740	4.47311	0.46013	2.53864	0.02405	8.39562	
nonrel	0.77167	3.82277	0.37709	2.17474	0.19256	7.59393	
nonrel	0.14787	4.12891	0.49592	2.08913	0.11852	7.01841	
nonrel	0.64684	3.46572	0.34163	2.19723	0.01757	5.53051	
nonrel	0.46595	3.67439	0.29245	2.27238	0.10312	7.64770	
nonrel	0.63803	4.01841	0.48452	2.17251	0.15674	6.66295	
nonrel	0.97658	3.88471	0.55592	1.71387	0.46351	7.29689	
nonrel	0.43794	3.74066	0.31951	2.32126	0.09548	7.82150	
nonrel	0.47790	4.15701	0.34906	2.39528	0.25647	7.15293	
nonrel	0.55370	3.81396	0.28597	2.28498	0.43867	6.18401	
nonrel	0.78867	3.68488	0.40465	2.18968	0.10065	8.32388	
nonrel	0.24418	3.27846	0.06729	2.26478	0.28484	5.34521	
nonrel	0.13893	4.16165	0.57191	2.15884	0.12150	7.83534	
nonrel	0.46054	4.04823	0.46973	2.08092	0.24655	6.23030	
nonrel	0.17124	4.00563	0.59141	2.25893	0.09679	8.18096	
nonrel	0.73721	3.78488	0.41719	1.92464	0.16270	7.66437	
nonrel	0.65159	3.89039	0.20972	2.28873	0.38641	7.80840	
nonrel	0.32080	4.16123	0.47169	2.02663	0.13050	7.41137	
nonrel	0.89077	3.24379	0.33906	1.56084	0.00043	8.21894	
nonrel	0.43522	4.11828	0.50927	2.18345	0.18879	7.69279	
nonrel	0.00605	3.80971	0.33214	2.14849	0.07058	7.00576	
nonrel	0.78451	3.69709	0.54662	1.55018	0.70239	6.01119	
nonrel	0.55004	3.58840	0.34429	2.03171	0.01293	6.67275	
nonrel	0.46720	4.16255	0.47852	2.35672	0.31761	6.94451	
nonrel	0.84902	3.67991	0.23432	2.22129	0.38999	7.68281	
nonrel	0.01876	4.08865	0.38745	2.55381	0.22129	8.11243	
nonrel	0.40324	4.26727	0.56244	2.03184	0.42991	6.58288	
nonrel	0.18138	3.62865	0.43155	2.04270	0.11004	4.75284	
nonrel	0.63003	3.56386	0.44048	2.13875	0.47178	5.19962	
nonrel	0.30383	3.87415	0.45673	1.59237	0.14132	7.65983	
nonrel	0.72267	3.79176	0.37608	2.20477	0.11277	7.60309	
nonrel	0.37650	4.00459	0.40582	1.99388	0.05871	7.28451	
nonrel	0.47328	3.78035	0.38308	2.13315	0.20952	6.43904	
nonrel	0.68681	4.19484	0.53464	2.15617	0.28200	8.20191	
nonrel	0.43606	4.28099	0.32245	2.62814	0.40967	7.71031	
nonrel	0.06312	3.28307	0.13309	1.99293	0.01584	3.74915	
nonrel	0.38967	4.24780	0.60598	2.14471	0.23714	6.94439	
nonrel	0.07505	4.03918	0.48388	2.77781	0.22319	7.46111	
nonrel	0.79582	3.37971	0.18546	1.57126	0.27475	7.02568	
nonrel	0.27042	4.48831	0.53574	2.32490	0.26690	7.04931	
nonrel	0.39368	4.00059	0.44336	2.02230	0.24391	8.40814	
nonrel	0.78416	3.05560	0.06495	1.99963	0.01901	7.75852	
nonrel	0.15592	3.68478	0.32621	2.12031	0.21565	5.61814	
nonrel	0.24533	3.41989	0.15852	2.18769	0.07884	6.40246	
nonrel	0.57415	3.67957	0.22274	2.22579	0.44230	5.50731	
nonrel	0.64271	3.22899	0.18723	2.03280	0.00013	8.27464	
nonrel	0.10502	4.15830	0.47855	2.18178	0.21013	7.59500	
nonrel	0.69778	4.24532	0.55626	1.91202	0.20147	8.48370	
nonrel	0.06887	4.12003	0.51912	2.42025	0.22077	7.77370	
nonrel	0.68468	3.62148	0.29377	2.05547	0.31383	7.96527	
nonrel	0.40963	4.01675	0.40099	2.13880	0.07053	6.05842	
nonrel	0.11395	3.88231	0.30201	2.22151	0.04279	7.05530	
nonrel	0.19409	4.29541	0.49316	2.66622	0.08824	7.56843	
nonrel	0.60269	3.66145	0.31393	2.04910	0.36853	5.96602	
nonrel	0.53124	3.57763	0.26427	2.33080	0.09305	6.25982	
nonrel	0.65307	3.75443	0.38874	2.00737	0.18841	6.42338	
nonrel	0.81603	3.26910	0.40673	2.73108	0.15401	6.72988	
nonrel	0.52202	3.85823	0.49715	2.27604	0.03491	6.68806	
nonrel	0.02312	4.16986	0.46602	1.96891	0.04494	8.30762	
nonrel	0.00899	4.27923	0.56487	2.34173	0.12205	8.14767	
nonrel	0.48741	4.14536	0.49090	1.96845	0.04348	8.46950	
nonrel	0.39191	3.46414	0.37008	1.89067	0.00050	6.07536	
nonrel	0.60871	3.90798	0.58999	2.38558	0.30569	4.34505	
nonrel	0.55641	3.28145	0.33819	2.15050	0.03184	3.87023	
nonrel	0.86286	3.84563	0.39947	2.20500	0.18343	8.05404	
nonrel	0.80243	4.39073	0.55251	2.18551	0.43970	8.04358	
nonrel	0.20536	4.61447	0.49386	2.74046	0.28036	8.34343	
nonrel	0.42498	4.05612	0.42029	2.25104	0.14728	7.43177	
nonrel	0.30936	3.94506	0.51421	2.17537	0.10763	6.71250	
nonrel	0.16964	3.59942	0.26211	2.49867	0.28651	7.52034	
nonrel	0.22590	3.76648	0.37104	2.58036	0.09058	5.08966	
nonrel	0.76663	3.42093	0.41116	1.74286	0.01116	6.71157	
nonrel	0.43113	3.53794	0.28596	2.03186	0.38561	7.89952	
nonrel	0.69858	3.73028	0.28058	2.15502	0.05926	7.96776	
nonrel	0.52124	3.97502	0.34610	2.62382	0.05100	7.02100	
nonrel	0.09274	4.03019	0.23874	2.54403	0.10218	7.48109	
nonrel	0.76083	3.10208	0.13093	2.18484	0.00540	5.98356	
nonrel	0.25983	4.12675	0.53050	2.43546	0.04200	6.72274	
nonrel	0.55986	4.09569	0.49061	2.03084	0.32793	7.92981	
nonrel	0.07992	4.16765	0.39365	2.40556	0.70908	8.37514	
nonrel	0.14478	4.13741	0.54879	2.05583	0.32173	5.73769	
nonrel	0.07601	4.14195	0.32964	2.19569	0.18610	7.03766	
nonrel	0.70976	3.74732	0.29513	1.77716	0.06836	8.09352	
nonrel	0.77335	3.79277	0.28965	1.91843	0.35306	7.34018	
nonrel	0.23613	4.02566	0.40784	2.29834	0.06559	7.74854	
nonrel	0.66883	4.18348	0.43891	2.52013	0.49330	7.85406	
nonrel	0.06433	3.74521	0.20682	2.24584	0.03263	5.05784	
nonrel	0.14128	3.41571	0.26703	1.96914	0.12100	5.97973	
nonrel	0.41092	4.64712	0.52735	2.20031	0.27360	7.75504	
nonrel	0.62686	3.94508	0.51921	2.15140	0.21071	7.35237	
nonrel	0.28949	2.97641	0.10573	1.62675	0.00351	3.33944	
nonrel	0.33023	3.72839	0.22431	2.12926	0.00694	7.64306	
nonrel	0.57249	4.08250	0.34546	2.55310	0.11449	6.93308	
nonrel	0.31356	3.63654	0.60632	1.83554	0.13262	5.13496	
nonrel	0.38271	3.55892	0.38738	2.26027	0.02360	4.83538	
nonrel	0.28509	4.07489	0.33094	2.48720	0.37672	7.77166	
nonrel	0.76141	3.65526	0.60834	1.97866	0.07606	5.95937	
nonrel	0.08940	4.19655	0.46302	2.26294	0.07383	8.15739	
nonrel	0.45065	3.97961	0.61978	1.69394	0.17539	8.28415	
nonrel	0.40540	4.36740	0.63632	2.18695	0.34198	7.25375	
nonrel	0.23159	4.10454	0.39709	2.23959	0.20314	7.10658	
nonrel	0.66219	3.73924	0.35371	2.05757	0.40697	6.50511	
nonrel	0.72996	4.17857	0.32046	2.18887	0.56682	7.88817	
nonrel	0.60907	3.93905	0.39102	2.18521	0.26368	8.11459	
nonrel	0.21542	4.13629	0.47018	2.07908	0.19666	6.76495	
nonrel	0.61752	4.32715	0.56710	2.36136	0.37097	7.78010	
nonrel	0.70225	3.44642	0.30756	1.68219	0.05176	6.59398	
nonrel	0.18871	4.21490	0.61397	2.28265	0.36964	4.80340	
nonrel	0.95061	4.24861	0.60175	2.02779	0.54936	8.02622	
nonrel	0.17252	3.55183	0.15689	2.22095	0.11173	6.47669	
nonrel	0.38005	3.89164	0.40996	2.43770	0.68686	6.40592	
nonrel	0.46119	3.40807	0.27138	2.13839	0.00176	4.83871	
nonrel	0.63339	3.76528	0.30406	1.84404	0.00463	7.22037	
nonrel	0.96081	3.58495	0.42538	2.23938	0.54977	8.02325	
nonrel	0.05467	4.62225	0.60068	2.39229	0.24378	8.41234	
nonrel	0.31457	3.94498	0.47904	2.70793	0.25550	4.75941	
nonrel	0.35504	3.52726	0.19174	2.03832	0.05375	5.77442	
nonrel	0.41671	3.64549	0.35117	2.20396	0.04853	4.84489	
nonrel	0.07538	3.60008	0.29465	2.20020	0.11585	5.89619	
nonrel	0.56183	4.19963	0.57933	2.05053	0.20408	7.43900	
nonrel	0.11477	4.50397	0.55186	2.64435	0.25513	6.36775	
nonrel	0.74208	3.89690	0.43791	2.16142	0.19888	8.18482	
nonrel	0.30627	4.37290	0.58089	2.26584	0.50692	6.24967	
nonrel	0.87300	3.67107	0.25313	1.80848	0.27508	7.24550	
nonrel	0.78467	4.06546	0.30576	2.29315	0.57573	7.82800	
nonrel	0.06504	3.70654	0.31116	2.38310	0.06545	5.82963	
nonrel	0.83619	3.50705	0.22791	1.97456	0.20510	7.88607	
nonrel	0.19227	4.21889	0.47663	2.26581	0.03446	8.15557	
nonrel	0.55873	3.86619	0.34045	2.30262	0.18795	5.64776	
nonrel	0.32880	3.95691	0.48414	2.18021	0.04783	8.10700	
nonrel	0.68857	3.54957	0.32001	1.94559	0.06470	6.27909	
nonrel	0.42962	3.61790	0.29244	2.15954	0.05948	6.67812	
nonrel	0.64754	4.31044	0.59391	2.15426	0.46217	5.76196	
nonrel	0.19239	4.33678	0.43443	2.27580	0.25715	7.47933	
nonrel	0.25206	3.99313	0.37055	2.11279	0.06035	8.22789	
nonrel	0.37228	3.83919	0.20002	2.22146	0.00462	7.98609	
nonrel	0.43597	4.12453	0.40397	2.43832	0.09917	6.53482	
nonrel	0.74718	4.22394	0.41842	2.44703	0.41922	7.03919	
nonrel	0.02915	3.91116	0.39988	2.59876	0.05661	5.91652	
nonrel	0.50179	4.01785	0.42690	2.07793	0.13625	7.88831	
nonrel	0.01870	4.16434	0.40763	2.56715	0.03447	6.48874	
nonrel	0.23854	3.90479	0.39341	2.39640	0.12815	6.35274	
nonrel	0.12785	3.78552	0.44416	2.26038	0.12295	4.66082	
nonrel	0.30761	4.12606	0.42718	2.31889	0.02388	6.85359	
nonrel	0.55854	4.04959	0.40512	2.19157	0.17034	6.49467	
nonrel	0.07622	3.36066	0.14449	2.05642	0.04273	7.64156	
nonrel	0.48086	4.23981	0.45896	2.30197	0.45528	7.97204	
nonrel	0.70662	4.18494	0.34907	2.09692	0.38560	8.01530	
nonrel	0.33921	3.44840	0.22309	2.23427	0.00768	6.97349	
nonrel	0.19226	3.84087	0.56305	2.07696	0.12365	7.65859	
nonrel	0.70630	3.41334	0.13643	2.04868	0.11272	5.65436	
nonrel	0.50072	3.69550	0.31634	2.09482	0.38716	6.40937	
nonrel	0.38777	3.65149	0.55910	2.10463	0.36942	4.06655	
nonrel	0.79090	3.69405	0.34543	2.16777	0.40340	7.93438	
nonrel	0.38553	3.70577	0.29066	2.15712	0.01641	8.44923	
nonrel	0.40164	3.56821	0.36511	2.07599	0.02405	4.74178	
nonrel	0.40286	3.78835	0.46916	2.21230	0.27210	8.06189	
nonrel	0.01716	4.04341	0.56831	2.71090	0.13057	8.49868	
nonrel	0.39484	3.75345	0.34063	2.51939	0.12579	4.09503	
nonrel	0.70394	3.56969	0.25844	2.19638	0.10247	7.28064	
nonrel	0.67159	4.20850	0.64689	2.72611	0.28982	6.83608	
nonrel	0.21083	3.78907	0.36188	2.20923	0.00093	4.72711	
nonrel	0.77068	3.96819	0.57462	1.71287	0.46125	6.07271	
nonrel	0.26461	4.02816	0.37443	2.30880	0.21524	7.90031	
nonrel	0.64403	3.43163	0.26295	2.11167	0.00283	7.30367	
nonrel	0.14815	3.59144	0.47917	1.86079	0.27983	7.19542	
nonrel	0.19535	3.01061	0.06495	1.92099	0.14440	4.29921	
nonrel	0.45920	3.77282	0.25808	2.21437	0.22540	8.17148	
nonrel	0.44909	4.00068	0.46489	2.28080	0.23909	6.92195	
nonrel	0.95507	3.37078	0.28238	1.81013	0.17237	7.76706	
nonrel	0.02540	4.76813	0.59764	2.65856	0.36503	5.33830	
nonrel	0.19177	4.05305	0.50855	2.42008	0.16742	8.45886	
nonrel	0.22327	4.49830	0.59853	2.52724	0.37163	8.22228	
nonrel	0.57426	4.30300	0.34744	2.36355	0.24432	7.92815	
nonrel	0.82799	3.59053	0.22348	2.11602	0.41733	7.24185	
nonrel	0.01491	4.00929	0.52075	2.44914	0.12565	5.49753	
nonrel	0.54546	4.09935	0.39940	2.24864	0.12881	7.59564	
nonrel	0.88412	3.85395	0.33410	1.76118	0.50055	7.45648	
nonrel	0.20796	3.82587	0.22901	2.28102	0.20303	7.14577	
nonrel	0.22395	4.30926	0.59651	2.23627	0.16628	7.75704	
nonrel	0.35271	3.86891	0.37081	2.29132	0.01789	8.08419	
nonrel	0.19915	3.89045	0.40662	2.35786	0.04538	6.74116	
nonrel	0.02621	3.56018	0.20642	2.40793	0.03628	4.39667	
nonrel	0.83120	3.78809	0.24800	2.24144	0.52715	8.38870	
nonrel	0.89207	3.51192	0.44715	1.99245	0.10361	8.17319	
nonrel	0.84664	3.67788	0.60491	2.14149	0.28243	8.38994	
nonrel	0.38362	3.75617	0.32328	1.96921	0.18936	6.15052	
nonrel	0.10629	4.35954	0.58244	2.39407	0.05334	6.39580	
nonrel	0.95864	3.37156	0.27786	2.00562	0.33729	8.13125	
nonrel	0.55847	3.60395	0.22630	2.19083	0.23157	7.38890	
nonrel	0.46764	4.04103	0.41675	2.23782	0.02132	8.00903	
nonrel	0.66016	3.35641	0.32319	2.39815	0.17951	5.32359	
nonrel	0.52782	3.70416	0.36048	2.05883	0.12343	7.34362	
nonrel	0.17248	4.10966	0.62846	2.25868	0.04624	6.24681	
nonrel	0.72146	3.58093	0.40042	1.99463	0.04643	6.77807	
nonrel	0.16329	4.02285	0.45751	2.43695	0.22831	8.04178	
nonrel	0.68004	3.76089	0.22769	2.22349	0.20972	7.54317	
nonrel	0.68216	3.43060	0.16213	2.18246	0.53622	7.82346	
nonrel	0.09868	3.87770	0.45818	2.03743	0.11652	6.10703	
nonrel	0.54444	4.30686	0.51153	2.14209	0.28531	7.73385	
nonrel	0.51431	4.46738	0.58554	2.49746	0.50654	7.72422	
nonrel	0.80475	3.49132	0.15886	2.35655	0.04850	7.74347	
nonrel	0.38758	4.27402	0.50228	2.33509	0.15596	7.07277	
nonrel	0.04733	3.94400	0.36931	2.48004	0.15746	6.42241	
nonrel	0.36534	3.83761	0.40324	2.09220	0.06865	7.64129	
nonrel	0.74160	3.49364	0.25540	2.50234	0.04808	6.46497	
nonrel	0.39093	3.77511	0.39080	2.24350	0.19417	6.21007	
nonrel	0.76589	3.36522	0.13342	1.99386	0.00116	7.85094	
nonrel	0.46955	3.71028	0.24087	2.54765	0.00428	8.44968	
nonrel	0.01584	4.45690	0.48385	2.36161	0.11307	7.98822	
nonrel	0.60201	3.32657	0.34848	1.88571	0.05999	3.87046	
nonrel	0.16909	3.93728	0.39588	2.22320	0.09326	7.66604	
nonrel	0.48253	4.11788	0.30819	2.30368	0.15733	7.76452	
nonrel	0.86986	4.00747	0.48629	1.72952	0.47663	8.00573	
nonrel	0.61425	3.31081	0.13639	2.32840	0.37065	4.88248	
nonrel	0.56960	3.87274	0.35859	1.87094	0.00747	7.44192	
nonrel	0.36293	4.59317	0.61912	2.27903	0.26717	7.76745	
nonrel	0.08505	3.65148	0.19758	2.42659	0.01717	7.03546	
nonrel	0.52200	3.76345	0.38338	1.99837	0.11785	6.73807	
nonrel	0.56325	3.82918	0.34734	1.97469	0.14385	6.41229	
nonrel	0.78650	4.18705	0.37415	2.00866	0.50423	8.27877	
nonrel	0.22574	4.26081	0.58642	2.18541	0.29000	6.98287	
nonrel	0.41003	3.58941	0.45805	2.38823	0.04905	6.66737	
nonrel	0.23811	3.94619	0.35842	2.06576	0.17282	7.57993	
nonrel	0.51020	3.47677	0.20033	1.88644	0.02791	7.31357	
nonrel	0.54643	3.77937	0.33964	2.29855	0.07394	6.49295	
nonrel	0.07089	4.60210	0.64430	2.61173	0.30263	4.93484	
nonrel	0.44826	3.65649	0.36317	1.90812	0.02575	6.70429	
nonrel	0.73348	3.39364	0.33357	2.04200	0.09310	7.02215	
nonrel	0.87350	3.44766	0.32102	2.04510	0.43308	6.52672	
nonrel	0.01271	4.37362	0.58515	2.31040	0.16419	8.34829	
nonrel	0.52891	3.88517	0.34887	1.99824	0.16462	6.84122	
nonrel	0.10279	3.56369	0.24513	2.57338	0.38702	5.21545	
nonrel	0.74732	4.14423	0.51301	2.19104	0.26999	7.59966	
nonrel	0.83098	3.35861	0.17395	1.95596	0.03800	7.73949	
nonrel	0.38380	3.65103	0.34318	2.00860	0.11422	7.51630	
nonrel	0.67036	3.22252	0.31210	1.96964	0.05579	3.62589	
nonrel	0.73961	3.72635	0.26048	2.35093	0.23968	6.85744	
nonrel	0.63189	3.86069	0.28427	2.05032	0.01221	8.47579	
nonrel	0.75035	3.80529	0.37662	2.28101	0.33839	5.89936	
nonrel	0.06885	4.15639	0.43249	2.61732	0.18553	8.37028	
nonrel	0.68882	3.48006	0.23904	2.13449	0.01130	7.03213	
nonrel	0.58754	3.86613	0.39543	2.20589	0.32356	7.35286	
nonrel	0.99987	3.67090	0.34475	1.93867	0.45570	8.11598	
nonrel	0.12732	3.90488	0.45729	2.65974	0.04945	6.36795	
nonrel	0.16077	3.60853	0.21457	2.16790	0.03927	6.39301	
nonrel	0.26723	4.42430	0.51514	2.41389	0.11431	7.55404	
nonrel	0.24492	3.62936	0.30227	2.36966	0.02521	4.47024	
nonrel	0.80963	3.86348	0.46012	2.23676	0.23095	8.22682	
nonrel	0.33581	3.57337	0.36949	2.17690	0.07255	6.78916	
nonrel	0.38280	3.34138	0.36023	1.50337	0.14858	6.64290	
nonrel	0.63455	2.90928	0.19365	1.50499	0.01473	3.53233	
nonrel	0.67343	3.48589	0.23608	1.97797	0.07795	7.57388	
nonrel	0.80468	3.49227	0.26292	1.90515	0.34711	7.63131	
nonrel	0.68126	3.22415	0.08865	1.82205	0.07371	6.39895	
nonrel	0.36826	3.61973	0.36496	2.31454	0.12281	6.21706	
nonrel	0.28386	3.69864	0.36461	2.52634	0.02053	7.65238	
nonrel	0.29196	4.74665	0.64877	2.33820	0.38477	7.98938	
nonrel	0.59728	3.41499	0.32328	1.85649	0.08212	5.77450	
nonrel	0.63462	3.54780	0.18722	2.07001	0.06325	7.36815	
nonrel	0.68725	3.74152	0.38976	2.13555	0.00132	6.21643	
nonrel	0.76422	3.49413	0.16487	2.01009	0.15243	7.78036	
nonrel	0.54304	4.00217	0.39604	2.27494	0.17356	7.17551	
nonrel	0.27311	3.76282	0.20735	2.51888	0.08590	7.30657	
nonrel	0.77745	3.46585	0.12378	1.93033	0.40157	5.21245	
nonrel	0.48766	3.72446	0.40398	2.18432	0.17199	6.83573	
nonrel	0.54499	4.30464	0.47787	2.36993	0.26306	8.18492	
nonrel	0.88918	3.87498	0.42719	1.79684	0.20864	8.26168	
nonrel	0.46225	3.87220	0.38438	2.10739	0.20725	6.95652	
nonrel	0.33661	3.98481	0.53065	1.99443	0.01018	7.05897	
nonrel	0.58250	4.49150	0.48405	2.39209	0.40592	7.67227	
nonrel	0.55290	3.97891	0.35785	2.23717	0.03770	8.25258	
nonrel	0.01719	3.92240	0.53431	2.48950	0.08956	8.35982	
nonrel	0.26196	3.89942	0.31571	2.36294	0.00458	8.13730	
nonrel	0.59994	4.00032	0.30505	2.35392	0.21302	7.02032	
nonrel	0.65191	4.11334	0.42073	2.32079	0.37228	6.77494	
nonrel	0.30187	4.13528	0.42583	2.26365	0.00185	8.25696	
nonrel	0.98725	3.43250	0.22656	2.12135	0.30262	7.44403	
nonrel	0.93544	3.74247	0.40678	1.85222	0.41083	7.78889	
nonrel	0.09582	3.71261	0.35672	2.11624	0.13597	6.51532	
nonrel	0.33646	3.69267	0.33854	2.36583	0.14012	7.56839	
nonrel	0.26430	4.01317	0.40183	2.22212	0.07331	6.00754	
nonrel	0.35855	3.89668	0.54105	1.98497	0.26912	5.88187	
nonrel	0.14379	4.05058	0.49198	2.72655	0.14747	7.57245	
nonrel	0.54665	3.51679	0.43984	1.92121	0.15815	5.13085	
nonrel	0.56992	4.03489	0.46502	2.27898	0.10527	7.78268	
nonrel	0.11265	3.42297	0.19868	2.15384	0.03716	6.01555	
nonrel	0.42402	4.38062	0.42269	2.62079	0.62950	8.26992	
nonrel	0.68519	3.78046	0.39414	2.01081	0.23923	6.52889	
nonrel	0.55026	3.95275	0.29982	2.05243	0.06153	8.31549	
nonrel	0.05391	4.51236	0.48712	2.63766	0.20334	7.10973	
nonrel	0.11049	4.28406	0.44222	2.24323	0.01519	8.47856	
nonrel	0.86505	3.75292	0.62265	2.08826	0.00122	7.89766	
nonrel	0.74977	3.10775	0.36195	1.51342	0.43151	2.90621	
nonrel	0.42578	4.03223	0.62079	2.35701	0.09215	7.97265	
nonrel	0.59532	3.65268	0.43019	2.13339	0.09839	7.57624	
nonrel	0.70815	3.95707	0.49283	2.15519	0.17196	7.55708	
nonrel	0.43842	3.88051	0.37404	2.05238	0.33445	7.47992	
nonrel	0.47181	3.55323	0.29786	2.31515	0.03377	5.91435	
nonrel	0.59211	3.67380	0.24859	2.14158	0.00727	8.46101	
nonrel	0.85211	4.27871	0.64584	2.11931	0.41851	7.33149	
nonrel	0.26687	3.68045	0.37376	2.02516	0.23575	5.55691	
nonrel	0.82049	3.10834	0.28114	2.01295	0.07733	6.24744	
nonrel	0.38825	3.69747	0.19834	2.26118	0.03184	5.52657	
nonrel	0.35527	3.90824	0.33753	2.58161	0.01573	7.26400	
nonrel	0.14545	3.50349	0.35936	2.53804	0.17219	4.53577	
nonrel	0.48195	3.71805	0.33179	2.14256	0.01021	6.26998	
nonrel	0.50775	3.32734	0.11980	2.41588	0.28263	5.13357	
nonrel	0.58946	3.38835	0.31381	2.17162	0.03698	6.43095	
nonrel	0.08583	3.88288	0.49062	2.23861	0.01913	5.07771	
nonrel	0.09342	3.92189	0.38537	2.19113	0.12249	7.72715	
nonrel	0.38865	3.71658	0.27739	2.05203	0.06646	6.81731	
nonrel	0.23787	3.41907	0.16779	2.36693	0.01357	4.89227	
nonrel	0.11322	3.76470	0.26073	2.13014	0.01208	6.03542	
nonrel	0.75524	3.74113	0.32841	2.17808	0.16066	7.69606	
nonrel	0.14903	3.00553	0.27694	2.20929	0.09500	6.75060	
nonrel	0.95038	4.32898	0.46705	1.87634	0.52192	7.39952	
nonrel	0.62557	4.00638	0.41995	2.14768	0.44941	7.77265	
nonrel	0.54665	4.73802	0.62098	2.47160	0.74613	7.94541	
nonrel	0.32720	4.27525	0.36297	2.62196	0.01224	6.56342	
nonrel	0.74411	4.02393	0.56798	2.00446	0.17402	8.24563	
nonrel	0.39765	3.07420	0.07917	1.95795	0.00692	6.78982	
nonrel	0.16262	3.92182	0.38474	2.14930	0.03275	6.85212	
nonrel	0.60274	3.48546	0.24898	2.17004	0.08820	7.17764	
nonrel	0.65871	3.49528	0.30542	1.76235	0.03268	8.47356	
nonrel	0.05696	4.50009	0.58568	2.57163	0.25168	6.84139	
nonrel	0.71164	3.75584	0.40523	2.21985	0.20306	7.80817	
nonrel	0.27025	2.91069	0.04959	1.85174	0.27715	3.38654	
nonrel	0.75090	3.43635	0.30572	1.65332	0.05880	7.27493	
nonrel	0.15202	3.80160	0.41777	1.98981	0.02247	8.43111	
nonrel	0.47896	3.84449	0.19004	2.17373	0.28881	7.90946	
nonrel	0.61245	3.37988	0.21215	2.08390	0.15022	6.12429	
nonrel	0.61219	3.70393	0.35505	1.95661	0.06801	7.68352	
nonrel	0.26719	4.08002	0.36433	2.19768	0.04834	7.53048	
nonrel	0.31634	3.56738	0.30456	1.90729	0.00353	4.39294	
nonrel	0.48638	3.67221	0.32501	2.24584	0.09912	6.51384	
nonrel	0.17985	4.44907	0.50522	2.65646	0.26631	8.04958	
nonrel	0.32897	3.75036	0.35622	1.97894	0.14520	5.92349	
nonrel	0.48290	3.97470	0.32490	2.59377	0.10686	7.78244	
nonrel	0.55588	4.15579	0.56194	2.29038	0.24080	7.06652	
nonrel	0.94277	4.41116	0.56056	1.89915	0.50192	8.47776	
nonrel	0.54112	3.68130	0.24693	2.14547	0.00303	7.41524	
nonrel	0.92968	3.35879	0.28521	2.10772	0.32867	5.72699	
nonrel	0.57876	3.27164	0.18151	2.06472	0.02182	4.16463	
nonrel	0.63630	3.23690	0.12360	1.82897	0.45992	5.14822	
nonrel	0.24300	4.65003	0.61858	2.46575	0.27638	6.46845	
nonrel	0.20476	3.77664	0.35077	2.23272	0.16782	7.45419	
nonrel	0.07014	4.16375	0.43352	2.35973	0.09680	7.65514	
nonrel	0.30717	3.89356	0.43209	2.07095	0.06467	6.09242	
nonrel	0.25989	4.04913	0.35119	2.36023	0.07513	8.23095	
nonrel	0.40405	4.32457	0.55996	2.32247	0.53583	7.84651	
nonrel	0.19296	4.04461	0.38900	2.33755	0.16265	7.87186	
nonrel	0.28120	4.21908	0.26092	2.28554	0.36152	6.65540	
nonrel	0.38087	3.40556	0.17913	1.99563	0.06276	4.48373	
nonrel	0.31476	3.70187	0.34162	2.10432	0.12144	6.77562	
nonrel	0.67700	3.51168	0.26714	2.36468	0.04132	6.34731	
nonrel	0.50173	3.98465	0.50059	2.10825	0.01296	6.96265	
nonrel	0.24060	4.11157	0.54452	2.40517	0.16750	7.70144	
nonrel	0.20009	4.12062	0.62412	2.07002	0.34383	8.01130	
nonrel	0.54970	4.39691	0.61871	2.16018	0.33048	7.92574	
nonrel	0.83619	3.69444	0.32350	1.90379	0.32599	6.44490	
nonrel	0.09422	3.98834	0.51384	2.04674	0.03957	7.18708	
nonrel	0.86319	4.02296	0.56631	1.78690	0.52739	7.78132	
nonrel	0.68098	3.50049	0.20198	1.86466	0.08343	6.76650	
nonrel	0.79917	3.70281	0.34842	2.05116	0.31168	6.06645	
nonrel	0.44933	3.75507	0.36146	2.27332	0.13929	6.97559	
nonrel	0.26454	4.23662	0.45183	2.33185	0.16020	7.88080	
nonrel	0.42583	4.07831	0.36426	2.08251	0.10948	8.23171	
nonrel	0.25947	4.08294	0.31931	2.24202	0.05867	7.79977	
nonrel	0.06422	4.54975	0.52647	2.26515	0.33154	8.41651	
nonrel	0.45376	4.78198	0.60736	2.53438	0.29524	8.15969	
nonrel	0.56234	3.66970	0.32401	2.28647	0.00173	6.68987	
nonrel	0.12454	4.61007	0.60969	2.38293	0.44444	7.91960	
nonrel	0.53666	3.48558	0.28680	1.97094	0.15749	7.32220	
nonrel	0.13241	4.67397	0.60141	2.42268	0.40882	5.97046	
nonrel	0.11153	3.83236	0.36760	2.15054	0.14213	6.67337	
nonrel	0.20990	4.68120	0.63713	2.41698	0.26451	6.84858	
nonrel	0.00817	3.87164	0.22549	2.30083	0.18054	7.52568	
nonrel	0.27837	3.62509	0.49810	2.22742	0.12470	8.14843	
nonrel	0.37396	4.00427	0.48150	2.27523	0.12870	7.13576	
nonrel	0.22400	3.60768	0.38816	1.89133	0.37483	7.25070	
nonrel	0.37759	4.70351	0.59375	2.24380	0.35674	7.62705	
nonrel	0.07817	3.61653	0.24675	2.70011	0.00708	5.25379	
nonrel	0.73780	3.35883	0.11971	2.09004	0.02381	6.90973	
nonrel	0.44114	3.40733	0.20202	1.77647	0.23118	7.42521	
nonrel	0.35375	3.62019	0.26801	2.08341	0.02073	7.99192	
nonrel	0.59998	3.31462	0.24186	2.22985	0.01315	7.41022	
nonrel	0.36267	4.21312	0.54869	1.97903	0.07438	8.17493	
nonrel	0.58427	3.40149	0.13667	2.05171	0.03859	8.29909	
nonrel	0.67889	3.63331	0.46162	2.04987	0.03393	7.89584	
nonrel	0.01454	4.50896	0.57518	2.36038	0.34559	7.05047	
nonrel	0.22341	4.45247	0.47440	2.32138	0.20031	8.42103	
nonrel	0.52705	3.86051	0.35559	2.50843	0.18220	6.61384	
nonrel	0.48299	3.54940	0.28489	2.15468	0.22374	6.65906	
nonrel	0.02699	4.26042	0.44266	2.57936	0.27162	8.30821	
nonrel	0.05246	4.62154	0.58507	2.48599	0.26449	7.87087	
nonrel	0.95065	2.84853	0.28263	1.82198	0.03072	6.07293	
nonrel	0.64812	3.59732	0.32039	1.77760	0.25466	6.74421	
nonrel	0.49528	3.31153	0.26715	1.82589	0.04296	4.56107	
nonrel	0.16033	4.87215	0.60262	2.66634	0.33435	8.11610	
nonrel	0.79397	3.25579	0.20322	2.01684	0.18998	5.88223	
nonrel	0.30857	4.51130	0.48424	2.52520	0.32099	7.89616	
nonrel	0.33584	3.97839	0.44685	2.18025	0.01907	8.40870	
nonrel	0.58220	3.88447	0.55940	1.83797	0.26467	7.66891	
nonrel	0.52310	3.96008	0.38458	2.38433	0.21794	8.00958	
nonrel	0.30377	3.62877	0.28778	2.15638	0.04475	6.58161	
nonrel	0.65795	3.90933	0.39107	2.09401	0.49937	5.70018	
nonrel	0.65400	3.69382	0.43022	1.79190	0.19998	7.30378	
nonrel	0.75724	3.24244	0.14031	2.07393	0.13567	8.22931	
nonrel	0.77338	3.62179	0.22540	1.85360	0.36446	7.45179	
nonrel	0.81620	3.24162	0.31759	1.68736	0.07639	5.36374	
nonrel	0.52248	3.88390	0.36308	2.41865	0.55569	4.03099	
nonrel	0.27348	4.43527	0.47865	2.35486	0.26568	7.78767	
nonrel	0.40140	3.66849	0.29598	2.14008	0.00879	6.14620	
nonrel	0.73216	3.36169	0.38706	1.61083	0.04993	4.32365	
nonrel	0.79667	3.71906	0.19901	2.05857	0.26443	8.08900	
nonrel	0.52421	3.23474	0.30630	1.88514	0.01295	5.26735	
nonrel	0.48408	3.70660	0.34940	2.20140	0.01494	6.74852	
nonrel	0.42923	3.66790	0.38566	2.26761	0.01030	6.09822	
nonrel	0.62852	3.86775	0.26058	2.37954	0.10756	7.42538	
nonrel	0.61227	3.70440	0.31865	2.03126	0.14649	7.51278	
nonrel	0.48755	3.98012	0.47774	2.07420	0.03078	7.04970	
nonrel	0.66105	3.38517	0.29763	1.94837	0.25264	8.26803	
nonrel	0.05966	4.26990	0.37904	2.30116	0.14570	7.10924	
nonrel	0.74118	3.72487	0.40549	1.94652	0.37994	7.11862	
nonrel	0.37907	3.95516	0.35766	2.61817	0.30284	5.79189	
nonrel	0.80812	3.35911	0.21790	2.12921	0.23371	8.08895	
nonrel	0.27621	4.28828	0.44103	2.48860	0.22054	8.25791	
nonrel	0.65207	3.10865	0.36127	2.52393	0.24907	3.67249	
nonrel	0.42718	3.97547	0.27056	2.31996	0.21459	8.23356	
nonrel	0.43247	3.93168	0.29585	2.12360	0.24589	7.15114	
nonrel	0.28675	4.13523	0.44714	2.57538	0.26320	6.38542	
nonrel	0.59064	3.98937	0.55755	2.12298	0.28909	7.04021	
nonrel	0.91548	3.25845	0.25772	1.82705	0.06201	7.87015	
nonrel	0.32109	3.96240	0.35782	2.41791	0.18221	6.41603	
nonrel	0.14888	4.18639	0.43540	2.34038	0.03383	7.45487	
nonrel	0.66357	4.07865	0.48872	2.12724	0.13824	8.20302	
nonrel	0.49199	3.96765	0.48451	1.99620	0.03236	7.69153	
nonrel	0.05198	3.89350	0.42806	2.37064	0.01953	7.58108	
nonrel	0.23746	4.49038	0.59421	2.26864	0.20126	8.31051	
nonrel	0.82780	3.80208	0.45403	2.00428	0.25931	7.62738	
nonrel	0.82452	3.45824	0.38206	2.06270	0.14725	6.65383	
nonrel	0.12619	4.50136	0.50095	1.85734	0.24854	8.46917	
nonrel	0.57329	4.24785	0.37219	2.51375	0.21332	8.48737	
nonrel	0.54415	3.66432	0.18367	2.25014	0.03554	7.66390	
nonrel	0.14289	4.28466	0.63429	2.50042	0.47668	7.95309	
nonrel	0.43493	3.99334	0.29786	2.43786	0.00203	8.24966	
nonrel	0.52060	3.88566	0.32017	2.39166	0.04490	7.87092	
nonrel	0.87020	3.62012	0.18579	2.04778	0.37379	7.71536	
nonrel	0.58443	3.79676	0.53738	2.07483	0.32726	6.16283	
nonrel	0.26994	4.24811	0.56780	2.24002	0.13110	6.96212	
nonrel	0.52628	3.63747	0.21744	2.26640	0.07802	7.45759	
nonrel	0.70152	3.43326	0.27202	1.89289	0.02533	7.68617	
nonrel	0.95565	3.49929	0.39862	1.94130	0.13001	7.63041	
nonrel	0.05516	3.71800	0.28620	2.39955	0.07524	7.93388	
nonrel	0.62062	3.55672	0.20306	1.99403	0.07883	7.66697	
nonrel	0.88800	3.35670	0.27719	1.88587	0.03532	6.60441	
nonrel	0.66919	3.74289	0.38438	2.04339	0.01373	6.91637	
nonrel	0.41116	4.25480	0.48137	2.09651	0.24691	7.67702	
nonrel	0.08235	3.82521	0.25993	2.21136	0.00121	7.42704	
nonrel	0.38928	4.25981	0.46076	2.07116	0.19391	7.75594	
nonrel	0.76427	3.72045	0.33901	1.67417	0.26098	7.32238	
nonrel	0.17933	4.36816	0.51232	2.22978	0.28506	8.13322	
nonrel	0.57280	4.07041	0.39576	2.12592	0.32008	8.18294	
nonrel	0.42174	4.16736	0.36189	2.51953	0.17081	8.43481	
nonrel	0.78306	3.36177	0.28656	2.18932	0.04299	7.87991	
nonrel	0.47519	3.58856	0.29638	2.04700	0.05887	8.10193	
nonrel	0.52105	3.94017	0.46332	2.36645	0.24169	6.74563	
nonrel	0.48307	3.43911	0.24537	2.16435	0.02128	5.25827	
nonrel	0.10297	4.40960	0.59537	2.17555	0.38986	8.36243	
nonrel	0.12895	3.65012	0.35132	2.62819	0.05218	5.22373	
nonrel	0.78429	3.48581	0.19105	2.19020	0.03082	8.13173	
nonrel	0.33314	3.45307	0.37031	1.81380	0.04492	6.60198	
nonrel	0.16604	4.43333	0.49634	2.44658	0.32394	8.25931	
nonrel	0.68037	4.21963	0.47500	2.16924	0.28349	8.29732	
nonrel	0.69195	3.77332	0.36332	2.16688	0.57236	7.94849	
nonrel	0.86447	3.54597	0.41699	2.09282	0.29864	8.30318	
nonrel	0.15082	3.80743	0.51496	2.17299	0.02720	7.21530	
nonrel	0.57636	4.33918	0.47124	2.04238	0.24437	7.73784	
nonrel	0.93655	3.73981	0.47860	2.25541	0.24723	7.99595	
nonrel	0.75813	3.37559	0.62710	1.88332	0.29326	5.08615	
nonrel	0.44372	3.71350	0.34696	2.20660	0.06667	5.91401	
nonrel	0.26745	4.13248	0.43372	2.12576	0.33486	7.49813	
nonrel	0.04091	4.07829	0.37834	2.13698	0.47330	4.95129	
nonrel	0.98067	3.42045	0.42245	1.65377	0.15129	7.32537	
nonrel	0.45151	4.27928	0.60433	2.56309	0.10266	8.45755	
nonrel	0.30649	4.20725	0.45671	2.46569	0.08484	8.44182	
nonrel	0.77483	3.53701	0.16292	2.10537	0.04504	8.13593	
nonrel	0.56846	3.75177	0.34719	2.22948	0.01584	6.15428	
nonrel	0.30019	4.05531	0.38443	2.13313	0.05267	7.99346	
nonrel	0.39322	3.10323	0.07941	1.81017	0.14871	5.13059	
nonrel	0.00863	4.11805	0.41765	2.10504	0.01799	8.28328	
nonrel	0.18866	3.71318	0.23038	2.14852	0.06557	5.49157	
nonrel	0.74979	3.58507	0.41732	2.39150	0.03944	6.35853	
nonrel	0.44200	3.97397	0.35464	2.28702	0.06441	7.36874	
nonrel	0.69247	3.92682	0.35209	2.21475	0.21015	7.70878	
nonrel	0.51561	3.44882	0.33783	2.26208	0.01460	5.86414	
nonrel	0.46938	3.31080	0.25271	1.83200	0.01518	5.01826	
nonrel	0.26650	4.01539	0.45775	2.36293	0.18270	6.85730	
nonrel	0.71091	4.06194	0.43004	2.28522	0.45822	7.31627	
nonrel	0.60881	2.90603	0.11024	2.10787	0.68271	2.10514	
nonrel	0.73489	3.48129	0.39009	2.00854	0.27176	6.39516	
nonrel	0.47547	3.57380	0.31816	2.29431	0.07431	6.58327	
nonrel	0.42121	3.80777	0.23267	2.36063	0.02046	8.26561	
nonrel	0.55217	4.42589	0.52714	2.26493	0.45322	6.88849	
nonrel	0.35435	4.10930	0.35263	2.51647	0.13985	8.25914	
nonrel	0.49440	3.39753	0.46420	1.60971	0.05782	5.34144	
nonrel	0.00050	4.13900	0.51362	2.02964	0.04576	7.03882	
nonrel	0.13303	4.20901	0.37344	2.29503	0.06391	8.27548	
nonrel	0.72219	3.53432	0.19668	1.99663	0.19564	6.51955	
nonrel	0.36686	3.48803	0.26340	2.54687	0.02342	5.18169	
nonrel	0.76821	3.95363	0.53502	1.95880	0.54780	4.33380	
nonrel	0.17844	3.90307	0.22179	2.29755	0.11436	6.44581	
nonrel	0.23490	4.47333	0.50915	2.40585	0.18743	8.14288	
nonrel	0.66118	4.10340	0.41278	2.35804	0.43842	8.43266	
nonrel	0.47601	3.70478	0.38679	2.00551	0.05854	8.36256	
nonrel	0.10699	4.17331	0.34292	2.27073	0.12193	6.63785	
nonrel	0.24802	4.17073	0.55586	2.13610	0.17481	7.94837	
nonrel	0.54294	3.82195	0.40576	2.10053	0.12886	8.48295	
nonrel	0.66941	3.65437	0.16327	2.22057	0.15683	8.14516	
nonrel	0.55533	4.32147	0.36005	2.27621	0.36127	8.22453	
nonrel	0.29931	3.86879	0.36571	2.20445	0.05540	6.07453	
nonrel	0.80743	3.38630	0.15125	2.17982	0.27438	6.58345	
nonrel	0.25779	3.68092	0.49865	1.66480	0.33885	5.02684	
nonrel	0.25064	4.17254	0.34473	2.50458	0.07276	8.18594	
nonrel	0.46327	3.89974	0.46218	2.25099	0.10787	8.27328	
nonrel	0.04621	4.55710	0.45391	2.67404	0.15485	6.57447	
nonrel	0.49567	3.34629	0.11393	1.81857	0.41916	5.71448	
nonrel	0.00939	4.20791	0.54404	2.36102	0.18768	8.32940	
nonrel	0.62172	3.54313	0.15346	2.09899	0.04859	6.97292	
nonrel	0.66599	4.05340	0.55390	2.00465	0.30191	7.98678	
nonrel	0.17289	4.46712	0.52764	2.51898	0.05673	7.60652	
nonrel	0.50282	3.54169	0.35796	1.96181	0.03357	7.08007	
nonrel	0.26408	3.79008	0.23981	2.38367	0.10410	8.06944	
nonrel	0.05012	3.80282	0.32239	2.21691	0.14295	8.45104	
nonrel	0.52374	3.90030	0.42805	2.17914	0.12580	5.97246	
nonrel	0.64457	3.71932	0.19243	2.31628	0.05331	7.90466	
nonrel	0.64887	3.38783	0.18133	1.74253	0.10509	4.77818	
nonrel	0.15649	4.20752	0.47544	2.38955	0.07683	8.15263	
nonrel	0.73098	3.56127	0.39192	1.94714	0.13097	7.81260	
nonrel	0.31825	4.06602	0.55646	1.87525	0.39917	7.90500	
nonrel	0.69349	3.74142	0.40887	2.15284	0.01510	8.47609	
nonrel	0.75292	3.50160	0.25877	1.88690	0.00544	8.12953	
nonrel	0.50801	3.70951	0.37618	2.17291	0.00116	7.89820	
nonrel	0.26327	3.70722	0.30746	2.16088	0.04367	5.07523	
nonrel	0.08838	4.48305	0.54951	2.23997	0.27586	8.23935	
nonrel	0.39910	3.82150	0.35155	2.26670	0.05535	7.16515	
nonrel	0.29718	3.80599	0.35200	2.08918	0.04138	7.53374	
nonrel	0.75764	3.59972	0.26661	2.32660	0.31136	7.41060	
nonrel	0.15017	4.08058	0.39313	2.33994	0.06899	6.40438	
nonrel	0.58293	3.76223	0.22874	2.07349	0.33657	5.63966	
nonrel	0.55293	3.50507	0.25194	1.95447	0.05010	8.16031	
nonrel	0.57422	3.32257	0.22282	1.69784	0.01943	5.67408	
nonrel	0.16645	4.07894	0.48293	2.27653	0.03185	8.39058	
nonrel	0.67468	3.97149	0.51094	1.77467	0.15965	7.34471	
nonrel	0.51806	3.80207	0.36713	2.10622	0.00878	7.14678	
nonrel	0.58246	3.44579	0.17461	2.23868	0.01893	8.45563	
nonrel	0.65419	3.35534	0.13103	1.99162	0.34846	5.66917	
nonrel	0.14535	3.61556	0.42386	2.68698	0.01068	4.38329	
nonrel	0.48185	3.77634	0.27034	2.30046	0.12008	6.67622	
nonrel	0.61621	3.02188	0.13440	1.76742	0.05357	5.37399	
nonrel	0.22343	3.84632	0.38638	2.44694	0.17824	6.94846	
nonrel	0.19223	3.75860	0.32352	2.14091	0.03735	7.11388	
nonrel	0.62252	3.24005	0.24640	1.79888	0.14256	3.55943	
nonrel	0.46207	4.33229	0.63591	2.37844	0.19663	7.53521	
nonrel	0.43753	3.59359	0.45660	1.92014	0.05618	6.00493	
nonrel	0.19812	4.06833	0.42433	2.23347	0.08335	7.67006	
nonrel	0.54459	3.44304	0.17787	1.90889	0.02035	8.23269	
nonrel	0.06204	3.90658	0.45041	2.18411	0.02205	7.89883	
nonrel	0.39288	3.87805	0.31327	2.31754	0.08793	7.25221	
nonrel	0.37550	4.08488	0.51651	2.36303	0.09054	7.81944	
nonrel	0.83472	4.18383	0.63632	2.28929	0.41213	7.20969	
nonrel	0.77135	3.44487	0.18061	1.90077	0.07125	6.82814	
nonrel	0.58847	3.93945	0.46731	2.09337	0.14832	8.20565	
nonrel	0.57250	3.35822	0.26111	1.83734	0.03650	5.03158	
nonrel	0.86272	3.07716	0.25879	2.10695	0.07022	8.31920	
nonrel	0.37436	3.76552	0.42509	2.18156	0.09573	7.13783	
nonrel	0.17590	3.99218	0.43506	2.10809	0.04841	8.11597	
nonrel	0.36603	3.87815	0.37268	2.16373	0.34544	4.86453	
nonrel	0.50019	4.12095	0.28956	2.06223	0.35303	8.36599	
nonrel	0.83857	3.33034	0.15929	1.94016	0.02636	8.23157	
nonrel	0.62372	3.61898	0.22200	2.01072	0.13326	8.39276	
nonrel	0.33337	3.78228	0.35196	2.07184	0.20937	5.93262	
nonrel	0.64877	3.62867	0.22179	2.07301	0.02630	7.60071	
nonrel	0.21876	3.83675	0.40177	2.15541	0.03291	7.49555	
nonrel	0.55197	3.93637	0.42289	2.11314	0.21087	6.03127	
nonrel	0.82103	3.67456	0.22847	2.45000	0.13400	7.84402	
nonrel	0.15313	4.14001	0.41430	2.40292	0.14141	7.45608	
nonrel	0.46238	3.80982	0.31492	2.19210	0.09136	8.04418	
nonrel	0.13542	4.39139	0.53734	2.23469	0.17979	7.04671	
nonrel	0.52447	3.79479	0.27186	2.19882	0.03630	7.43088	
nonrel	0.45673	4.01696	0.36421	2.36515	0.07410	7.91294	
nonrel	0.92933	4.24172	0.48052	1.84553	0.72571	8.14241	
nonrel	0.53008	4.59411	0.49340	2.47574	0.43953	8.01832	
nonrel	0.33300	4.15918	0.46459	2.21219	0.32853	7.26587	
nonrel	0.22595	4.30789	0.50526	2.24762	0.02573	8.20824	
nonrel	0.74655	3.49268	0.28216	1.53441	0.22596	4.75055	
nonrel	0.38298	3.22728	0.25762	2.29245	0.10389	4.66595	
nonrel	0.45770	3.86219	0.35155	2.12095	0.08694	8.15240	
nonrel	0.18721	4.10925	0.48519	2.52683	0.06099	7.13303	
nonrel	0.45742	3.83654	0.24932	2.43727	0.10909	7.78165	
nonrel	0.07738	3.83855	0.43652	2.06422	0.06449	8.19483	
nonrel	0.59152	3.71871	0.36030	2.02393	0.30260	7.77971	
nonrel	0.51490	3.61086	0.19762	2.01270	0.03710	7.36859	
nonrel	0.75800	3.21568	0.23982	1.56276	0.38848	8.08746	
nonrel	0.77208	3.54284	0.30425	1.77078	0.39180	5.83407	
nonrel	0.38568	3.33831	0.18260	2.00320	0.00307	6.05321	
nonrel	0.09840	4.00877	0.46186	2.26799	0.00708	8.13206	
nonrel	0.50584	4.23248	0.47904	2.08445	0.10622	7.64353	
nonrel	0.28688	4.10206	0.57108	2.07975	0.11538	8.22065	
nonrel	0.32180	3.96956	0.23938	2.33729	0.12862	8.38419	
nonrel	0.71838	3.71934	0.36879	1.88144	0.05131	7.73445	
nonrel	0.54894	3.81929	0.49123	2.03285	0.05263	7.08921	
nonrel	0.72420	3.63026	0.31837	2.15077	0.08294	8.29748	
nonrel	0.21866	3.99554	0.52243	2.03003	0.09335	7.14594	
nonrel	0.97068	3.68190	0.32405	1.89822	0.42246	7.64269	
nonrel	0.23064	4.11875	0.57321	2.35286	0.00386	6.01856	
nonrel	0.46118	3.88627	0.39873	2.17435	0.28165	7.69660	
nonrel	0.53128	3.44021	0.34450	2.10274	0.01603	6.10639	
nonrel	0.66651	3.46396	0.19706	1.95478	0.13470	6.88546	
nonrel	0.04109	3.56262	0.24198	2.18344	0.02320	6.72487	
nonrel	0.55615	3.74076	0.37678	2.29900	0.03014	6.65855	
nonrel	0.01337	4.44814	0.49846	2.44526	0.08237	7.54361	
nonrel	0.15547	3.59540	0.38043	1.69257	0.33455	6.70199	
nonrel	0.27965	3.37649	0.17568	2.12901	0.26763	7.71662	
nonrel	0.64394	3.94508	0.43917	2.43447	0.22774	7.73283	
nonrel	0.00063	4.24278	0.39642	2.24441	0.00226	7.08675	
nonrel	0.43223	3.57523	0.33091	2.34675	0.10469	5.41093	
nonrel	0.31266	3.98187	0.34732	2.19720	0.01097	8.22736	
nonrel	0.17723	3.53384	0.25630	2.10646	0.19414	4.39722	
nonrel	0.40428	3.10108	0.11198	2.22640	0.10312	5.02211	
nonrel	0.40526	4.26485	0.55153	2.38029	0.10012	6.73803	
nonrel	0.49858	3.99138	0.46625	1.93190	0.23550	8.05142	
nonrel	0.71403	3.49314	0.38810	1.66551	0.14910	6.49294	
nonrel	0.63425	3.56596	0.29623	1.90529	0.03705	7.80412	
nonrel	0.30597	4.09782	0.43349	2.31762	0.08733	7.96654	
nonrel	0.46582	3.91722	0.34099	2.08075	0.19400	7.66446	
nonrel	0.72924	3.41480	0.19271	2.02482	0.09044	7.87300	
nonrel	0.12636	4.15078	0.45876	2.67309	0.18337	7.17012	
nonrel	0.19636	4.07638	0.45185	2.07468	0.08314	7.61001	
nonrel	0.56090	3.59633	0.32040	2.36006	0.04695	7.60686	
nonrel	0.28817	4.37190	0.63050	2.11439	0.24760	8.41967	
nonrel	0.89892	3.39870	0.33222	1.93555	0.03685	6.81609	
nonrel	0.76247	4.21206	0.30935	2.19313	0.47380	7.41221	
nonrel	0.57271	4.07334	0.47679	1.91797	0.11219	8.45349	
nonrel	0.02542	3.98310	0.43642	2.17558	0.39958	8.43094	
nonrel	0.12938	3.89350	0.35049	2.17589	0.19090	7.56339	
nonrel	0.54563	3.78223	0.49389	1.99826	0.02546	8.18158	
nonrel	0.34231	3.99563	0.30375	2.37169	0.03699	8.19830	
nonrel	0.47598	3.64846	0.31784	2.29271	0.16891	6.69773	
nonrel	0.52149	3.92953	0.41776	2.05204	0.07546	7.73823	
nonrel	0.16568	3.64981	0.33161	1.99833	0.02808	4.51481	
nonrel	0.51557	3.63009	0.20459	2.25143	0.05888	5.25334	
nonrel	0.64516	3.85055	0.40360	2.01031	0.14972	7.22403	
nonrel	0.67623	3.40832	0.22707	1.82389	0.06550	8.23916	
nonrel	0.39656	3.80888	0.41891	1.79703	0.02714	6.09921	
nonrel	0.34651	4.02069	0.48002	2.25229	0.09547	8.48482	
nonrel	0.46286	3.77361	0.34777	2.17798	0.04861	6.58573	
nonrel	0.06102	4.69295	0.54269	2.48547	0.04273	8.38970	
nonrel	0.66002	4.21248	0.23785	2.43707	0.39787	7.91438	
nonrel	0.28325	4.69806	0.59179	2.42025	0.24335	7.82838	
nonrel	0.13128	4.18937	0.46680	2.61713	0.29695	8.30586	
nonrel	0.37042	3.66618	0.18637	2.19444	0.06891	6.89271	
nonrel	0.40344	3.88841	0.38245	2.19444	0.00052	7.58106	
nonrel	0.51835	3.72365	0.20140	2.33379	0.08246	7.92003	
nonrel	0.23639	4.12617	0.52748	2.29081	0.00606	7.85670	
nonrel	0.05971	4.41061	0.51445	2.50766	0.09991	8.36845	
nonrel	0.48480	3.65780	0.19750	2.16836	0.01170	6.34023	
nonrel	0.98234	3.50815	0.29322	1.68194	0.19371	7.81785	
rel	0.31701	4.14971	0.06590	2.35341	0.79670	1.96632	
rel	0.18299	3.72182	0.02957	1.92191	0.63211	2.32897	
rel	0.38037	4.10222	0.04095	2.12069	0.72313	2.21403	
rel	0.52693	4.26243	0.08508	1.98971	0.79584	2.66594	
rel	0.06852	3.95041	0.05403	2.64269	0.79156	1.87309	
rel	0.34412	3.65788	0.01205	1.76905	0.44935	2.01339	
rel	0.41519	4.05964	0.05504	2.05190	0.80788	2.37860	
rel	0.15107	3.95569	0.06054	1.83606	0.64820	2.14472	
rel	0.15808	3.91733	0.03835	2.36670	0.82472	1.83194	
rel	0.16881	4.17570	0.05457	2.13774	0.01161	8.18380	
rel	0.39452	3.87870	0.03323	1.87974	0.69410	2.03451	
rel	0.21378	3.78064	0.02971	2.14772	0.61564	2.10644	
rel	0.20834	3.90805	0.03743	2.21264	0.63078	2.01118	
rel	0.34662	4.28193	0.05868	2.11595	0.53640	3.38910	
rel	0.36498	3.77010	0.01404	1.95881	0.47028	2.40659	
rel	0.43611	3.87823	0.03390	1.96602	0.63342	2.61559	
rel	0.21436	3.95974	0.01817	2.07201	0.76936	2.16876	
rel	0.00840	3.59264	0.01119	1.66052	0.45338	2.42335	
rel	0.10316	3.91377	0.03777	2.33243	0.69583	2.39025	
rel	0.83186	2.32397	0.63367	2.38934	0.89416	0.50561	
rel	0.29497	3.98432	0.04588	2.07892	0.65474	2.76690	
rel	0.22958	3.95662	0.01741	2.04092	0.63131	3.03879	
rel	0.41696	3.73286	0.02180	1.73671	0.47112	2.32373	
rel	0.35016	3.91728	0.02444	2.00443	0.65301	2.09879	
rel	0.28294	3.84740	0.04313	2.00514	0.55575	1.98979	
rel	0.99270	2.23181	0.63993	2.17187	0.47696	0.53526	
rel	0.16116	3.76293	0.02193	2.14610	0.61500	2.00431	
rel	0.31689	4.00163	0.05027	1.79181	0.42423	3.36950	
rel	0.17234	3.81358	0.03393	2.05698	0.56566	2.64226	
rel	0.57328	3.83303	0.03421	1.89865	0.64155	2.40626	
rel	0.26110	3.86166	0.01444	2.11768	0.64646	1.87430	
rel	0.13551	3.99377	0.05071	2.51444	0.68707	1.86957	
rel	0.58893	4.16310	0.04894	1.96033	0.74859	3.37219	
rel	0.36385	3.90074	0.04354	1.78538	0.51877	2.16988	
rel	0.23254	3.74567	0.02398	2.39587	0.64552	1.73728	
rel	0.29659	4.06144	0.04965	2.17789	0.47308	3.53097	
rel	0.50928	4.27225	0.05654	2.28199	0.81251	2.77017	
rel	0.49878	3.79713	0.02889	1.86302	0.61528	2.04212	
rel	0.00976	3.81651	0.04414	2.44710	0.78237	1.96287	
rel	0.37576	3.72055	0.02932	1.70757	0.47422	2.45132	
rel	0.53743	4.10706	0.05954	2.23518	0.38142	4.41852	
rel	0.29963	4.12100	0.03594	2.50745	0.84100	1.79930	
rel	0.29138	3.96578	0.02427	1.98724	0.56758	2.77803	
rel	0.51722	4.58535	0.14043	2.23918	0.39186	5.24124	
rel	0.38222	3.91488	0.01743	2.31931	0.71968	1.82349	
rel	0.28570	4.13084	0.04171	2.10050	0.64370	2.05147	
rel	0.21077	3.94826	0.02255	2.28827	0.64073	1.92565	
rel	0.42603	3.82168	0.01584	2.34446	0.68277	1.87759	
rel	0.07177	3.73599	0.01410	1.73976	0.60167	2.78035	
rel	0.39007	3.80586	0.01278	1.98209	0.27478	3.17853	
rel	0.20873	3.87977	0.02302	2.17336	0.66066	1.78493	
rel	0.37090	3.91138	0.06042	1.84166	0.65097	1.93049	
rel	0.47961	4.45561	0.09490	2.31086	0.48632	3.85929	
rel	0.40457	3.90541	0.03167	2.05956	0.62615	2.28780	
rel	0.01687	3.91279	0.03790	2.31362	0.56694	2.49578	
rel	0.42935	3.86350	0.02078	2.00993	0.59831	2.52667	
rel	0.02137	3.88266	0.03739	1.97068	0.81772	2.01372	
rel	0.41886	4.01426	0.03488	1.99283	0.76886	2.10236	
rel	0.37469	3.89286	0.03606	1.95632	0.61415	2.70619	
rel	0.17066	4.07977	0.05985	2.21166	0.70350	2.32360	
rel	0.41586	4.09090	0.06571	1.92651	0.29506	4.43270	
rel	0.35514	4.21189	0.05830	1.91414	0.75527	2.29259	
rel	0.45319	4.19538	0.06169	2.00965	0.85557	2.10151	
rel	0.30100	4.22421	0.04917	2.02074	0.58267	3.20083	
rel	0.25599	3.80568	0.00929	2.19675	0.57237	1.79802	
rel	0.38553	4.14806	0.05472	2.29336	0.65669	2.82942	
rel	0.28409	3.95810	0.02736	2.07990	0.67691	2.03512	
rel	0.09385	3.70160	0.01629	2.00600	0.47604	2.31413	
rel	0.26245	4.34918	0.09926	1.82868	0.83767	2.24947	
rel	0.08615	3.72619	0.01615	1.79666	0.49409	2.22524	
rel	0.22591	3.73858	0.01342	1.72095	0.36231	2.33528	
rel	0.64242	3.97912	0.04832	1.81039	0.50123	4.02207	
rel	0.20088	3.79931	0.04608	2.12413	0.60766	1.88221	
rel	0.44641	4.05044	0.04591	1.98850	0.55367	3.13121	
rel	0.00154	3.70314	0.02050	1.68839	0.39920	2.17174	
rel	0.15754	4.07912	0.04957	2.64329	0.84969	1.97452	
rel	0.59023	3.85512	0.04254	1.95900	0.28077	4.52860	
rel	0.21879	4.28051	0.09221	2.69564	0.89103	1.91514	
rel	0.14924	3.85930	0.02301	2.03060	0.56178	2.36473	
rel	0.30686	3.98046	0.05048	2.06669	0.77573	2.02720	
rel	0.34568	3.99241	0.04860	1.88541	0.77154	2.80959	
rel	0.55097	4.07362	0.06161	1.84557	0.63684	3.47709	
rel	0.03896	3.96365	0.02882	2.76347	0.79649	1.87953	
rel	0.17333	3.77095	0.02127	2.21004	0.66809	1.88488	
rel	0.11944	4.07514	0.09787	2.23830	0.66695	2.05358	
rel	0.32879	3.96312	0.03470	2.00305	0.80839	1.99768	
rel	0.37011	3.99681	0.04953	1.83128	0.59112	2.78638	
rel	0.42116	3.77326	0.03126	1.89336	0.64350	2.21360	
rel	0.51739	4.04260	0.04464	1.91552	0.64149	2.76381	
rel	0.22144	4.04764	0.04994	2.15121	0.74145	2.32388	
rel	0.09512	3.85090	0.03146	1.94679	0.41617	2.68225	
rel	0.17101	3.89688	0.01638	1.91221	0.57435	2.38232	
rel	0.36917	3.87961	0.03010	1.85767	0.54668	2.38648	
rel	0.42176	4.00300	0.04563	1.83784	0.73090	2.41266	
rel	0.15679	3.82122	0.04671	1.82923	0.50146	2.39567	
rel	0.19385	3.81637	0.03124	1.66652	0.56223	2.84272	
rel	0.13472	4.10061	0.04752	2.08007	0.64123	2.57362	
rel	0.94781	2.33858	0.64587	2.68634	0.79739	0.59731	
rel	0.37110	3.86195	0.02369	1.96270	0.51674	2.08049	
rel	0.33770	3.88304	0.03072	1.95145	0.60286	2.21894	
rel	0.39319	3.86603	0.01842	1.77584	0.52382	2.57852	
rel	0.49983	3.82319	0.03702	1.74347	0.43544	2.44189	
rel	0.12383	3.79483	0.02338	2.54979	0.41315	1.77304	
rel	0.13634	4.03609	0.04199	2.53500	0.75336	1.68353	
rel	0.49703	4.16724	0.06704	1.84395	0.76168	2.66367	
rel	0.20324	3.96249	0.02616	1.99151	0.70524	2.55619	
rel	0.33750	4.09057	0.05751	2.13001	0.76635	2.12489	
rel	0.17018	3.85302	0.02622	2.14387	0.80747	2.07982	
rel	0.05389	4.17760	0.08465	2.25414	0.67993	2.66910	
rel	0.04316	3.92724	0.03121	2.02508	0.64406	2.70067	
rel	0.18840	3.92329	0.04342	1.99451	0.79858	2.09699	
rel	0.56573	3.92535	0.02221	1.85750	0.67482	2.79933	
rel	0.45525	3.73468	0.01476	2.31053	0.66193	1.75835	
rel	0.42084	4.06049	0.04657	1.99795	0.79234	2.14722	
rel	0.29544	3.95130	0.05420	2.24732	0.87544	1.96141	
rel	0.41513	4.02155	0.05172	2.02571	0.55934	3.10247	
rel	0.03904	3.86374	0.03977	2.03820	0.85474	2.70891	
rel	0.37487	3.98024	0.04046	2.16151	0.82522	1.85308	
rel	0.19001	3.78719	0.02902	2.20923	0.58777	1.90182	
rel	0.00242	3.53964	0.01886	1.58415	0.26252	3.50550	
rel	0.07535	3.97916	0.04220	2.49491	0.71850	2.02724	
rel	0.25476	3.67982	0.04895	1.85066	0.52010	2.24429	
rel	0.36523	4.00147	0.02448	2.18659	0.89594	2.16035	
rel	0.50800	3.87837	0.04535	1.75455	0.65480	2.41566	
rel	0.26878	4.06899	0.03033	2.06287	0.80475	2.55317	
rel	0.37920	3.91972	0.05346	2.06827	0.68852	2.00954	
rel	0.01433	3.79226	0.03179	1.85588	0.47714	2.09787	
rel	0.11123	3.93796	0.03811	2.07669	0.66192	2.01470	
rel	0.10880	4.06525	0.02876	2.27418	0.81030	1.97493	
rel	0.39459	3.83303	0.01334	1.94150	0.56545	2.07684	
rel	0.48779	4.83474	0.15308	2.08664	0.82345	5.98301	
rel	0.21241	3.87324	0.03072	2.12741	0.63781	1.87865	
rel	0.33843	3.87382	0.03526	2.02199	0.58905	2.38621	
rel	0.35399	4.25178	0.06767	2.18625	0.42824	3.79395	
rel	0.20897	3.98809	0.05772	1.97419	0.64175	2.13878	
rel	0.45083	3.95125	0.02840	2.04998	0.61402	2.63801	
rel	0.09719	3.76227	0.01092	2.28536	0.65345	2.21975	
rel	0.55368	3.94245	0.02939	1.76934	0.46121	3.88560	
rel	0.53304	3.82888	0.03614	1.94023	0.62480	2.09051	
rel	0.08032	3.75933	0.03377	1.92251	0.48270	2.15561	
rel	0.36315	3.84384	0.02024	1.82719	0.57269	2.22340	
rel	0.45095	3.98004	0.04120	2.05550	0.57768	2.83128	
rel	0.48437	4.09575	0.04907	2.00753	0.70079	2.82292	
rel	0.26655	4.09151	0.05330	2.15369	0.70151	2.17725	
rel	0.03715	3.83958	0.03385	2.50361	0.43611	2.29474	
rel	0.25649	3.94600	0.02991	2.28917	0.56452	1.87061	
rel	0.43302	4.06249	0.03653	2.15590	0.63757	3.08327	
rel	0.45319	4.16191	0.04799	2.07652	0.68217	2.67649	
rel	0.52120	3.81650	0.02916	1.85924	0.34924	3.34115	
rel	0.04278	3.98239	0.05725	2.16492	0.76613	2.20420	
rel	0.39510	3.98066	0.03374	2.06856	0.55560	2.50602	
rel	0.46669	3.91486	0.03686	1.92475	0.64036	2.48921	
rel	0.40053	3.99805	0.04890	2.09905	0.63283	2.57459	
rel	0.43414	4.08227	0.03307	2.06361	0.74060	2.71991	
rel	0.25415	3.99773	0.04185	2.10536	0.70270	2.21743	
rel	0.04097	3.78234	0.02670	2.21340	0.76746	1.86027	
rel	0.45015	3.98551	0.04889	1.94138	0.77696	2.16863	
rel	0.38403	3.90497	0.02156	2.08020	0.72288	2.25194	
rel	0.45664	4.31804	0.07771	1.99323	0.67918	2.55672	
rel	0.33322	3.90240	0.03771	2.16768	0.68441	1.95854	
rel	0.00334	3.65469	0.01333	2.36674	0.55588	1.99745	
rel	0.17779	3.68139	0.00857	2.16754	0.51641	1.89422	
rel	0.03697	3.90687	0.05451	2.35639	0.57695	1.98517	
rel	0.26331	3.66435	0.02214	1.57971	0.36130	2.50208	
rel	0.40321	4.25995	0.07704	2.11586	0.33892	4.19130	
rel	0.45385	3.98811	0.04858	2.00550	0.73493	2.20415	
rel	0.48748	3.84788	0.03201	1.72623	0.59173	2.32359	
rel	0.19153	3.80284	0.03404	1.96747	0.17103	3.26843	
rel	0.36784	3.90002	0.04686	2.10310	0.66575	1.96368	
rel	0.21999	3.87336	0.00950	2.17775	0.53173	1.99477	
rel	0.39815	3.92190	0.03717	1.93132	0.68594	2.16760	
rel	0.52377	3.75938	0.01807	1.76844	0.59105	2.57764	
rel	0.18800	3.82299	0.03512	1.91418	0.51831	2.23540	
rel	0.18338	3.92041	0.02460	1.91032	0.76499	1.99704	
rel	0.47629	3.88360	0.03869	1.89055	0.57956	2.59624	
rel	0.27635	3.95271	0.06196	2.11043	0.55556	1.98310	
rel	0.44024	3.80978	0.02924	1.87624	0.60457	2.12525	
rel	0.36183	3.97252	0.04319	1.77576	0.68571	2.72434	
rel	0.23299	3.75945	0.03096	1.90809	0.41136	1.97092	
rel	0.12475	3.91319	0.02806	2.39632	0.55435	1.92097	
rel	0.11865	3.73957	0.02560	2.67367	0.54847	1.75951	
rel	0.35302	4.05053	0.03921	2.04073	0.74486	2.16377	
rel	0.02077	3.60877	0.02438	1.53491	0.15895	2.31514	
rel	0.31682	4.12039	0.07973	2.13073	0.61260	2.57733	
rel	0.54121	4.05162	0.05928	1.96766	0.78999	2.96206	
rel	0.32665	4.02440	0.05471	1.80022	0.79032	2.62003	
rel	0.34748	3.90985	0.03187	1.90487	0.72915	2.33261	
rel	0.33812	3.87752	0.03367	1.93481	0.59586	2.56452	
rel	0.37570	4.34059	0.07924	1.95968	0.81087	2.57659	
rel	0.42455	3.80422	0.01635	2.00860	0.60662	2.72321	
rel	0.22995	3.68901	0.01281	1.88563	0.57283	2.05315	
rel	0.50364	4.12159	0.04504	1.88136	0.68693	2.77777	
rel	0.31193	3.95481	0.04127	2.01616	0.66896	2.35525	
rel	0.40697	4.16682	0.04937	2.28237	0.67378	2.68194	
rel	0.07845	3.87709	0.03305	2.30903	0.71055	1.64993	
rel	0.03013	3.84882	0.02503	2.72889	0.43517	1.83791	
rel	0.33793	3.80300	0.01190	1.90598	0.50306	2.13269	
rel	0.41723	3.91422	0.03583	1.84493	0.44397	2.60375	
rel	0.25514	3.99079	0.03743	1.90287	0.83469	3.06428	
rel	0.32106	3.71974	0.02421	1.80046	0.49541	2.15113	
rel	0.32115	3.87957	0.05818	1.71365	0.58363	2.14559	
rel	0.10836	3.95737	0.07480	2.00428	0.73850	2.04264	
rel	0.05500	3.74580	0.03095	1.97147	0.68923	2.07357	
rel	0.19070	3.69768	0.03159	1.65245	0.44090	2.56621	
rel	0.29265	3.83950	0.03352	1.85984	0.53471	2.33564	
rel	0.51892	4.21549	0.05925	1.95871	0.65980	3.24634	
rel	0.33318	3.74526	0.01013	1.75476	0.60673	2.28342	
rel	0.09374	3.78709	0.01047	1.93964	0.49459	2.11336	
rel	0.54913	3.93654	0.05665	1.97370	0.62341	2.70742	
rel	0.32015	3.92948	0.03259	1.97033	0.48874	2.54961	
rel	0.45691	4.05545	0.07226	2.02928	0.66947	2.46988	
rel	0.51460	4.14664	0.04836	2.02506	0.71091	2.71621	
rel	0.42168	3.74189	0.03341	1.79530	0.57903	2.15836	
rel	0.47651	4.06047	0.05874	2.03300	0.55223	3.38548	
rel	0.46379	4.46759	0.07724	2.27550	0.82351	3.21219	
rel	0.37153	3.86672	0.03243	1.93689	0.51742	3.40619	
rel	0.16960	3.88002	0.02301	1.94506	0.52104	2.31731	
rel	0.30993	3.86661	0.01728	2.12171	0.60227	1.91514	
rel	0.61247	4.21152	0.05417	2.06534	0.64561	3.40479	
rel	0.05943	3.81286	0.03083	2.07185	0.59123	2.58187	
rel	0.16305	4.00894	0.04844	2.11753	0.71657	3.04684	
rel	0.23372	3.91285	0.04766	2.18151	0.69030	1.72485	
rel	0.37833	3.63617	0.01925	1.56515	0.53741	2.09058	
rel	0.18696	3.70318	0.01760	1.71838	0.36688	2.08663	
rel	0.52093	4.20849	0.08378	2.03261	0.44104	4.54566	
rel	0.44424	4.83386	0.16363	2.24283	0.79126	5.30314	
rel	0.36722	4.17610	0.06137	1.99477	0.74958	2.41086	
rel	0.19162	3.89228	0.03101	2.01404	0.55803	2.05986	
rel	0.03205	3.87293	0.04593	2.29727	0.62971	1.91207	
rel	0.51682	3.89658	0.04425	1.64936	0.32818	4.18623	
rel	0.24584	3.88469	0.02970	2.11831	0.65939	2.68622	
rel	0.33688	4.22019	0.08148	2.03997	0.76691	2.55530	
rel	0.64902	4.96995	0.26966	2.13941	0.74796	4.39056	
rel	0.55675	4.07202	0.05408	1.73016	0.52400	3.66733	
rel	0.42376	3.90033	0.03751	1.87678	0.48127	2.61158	
rel	0.23857	4.07452	0.05588	2.46074	0.68814	1.93066	
rel	0.21057	3.95415	0.01121	1.99067	0.55532	2.71656	
rel	0.31997	4.05523	0.03943	1.88122	0.74958	3.33429	
rel	0.49441	3.93167	0.03033	1.75460	0.66207	2.84703	
rel	0.35050	4.02977	0.05128	1.88080	0.61443	2.29633	
rel	0.50517	4.04288	0.06797	1.82107	0.54962	2.28255	
rel	0.53640	4.22076	0.05943	2.02296	0.60093	3.48590	
rel	0.51439	3.81690	0.04446	1.82094	0.56086	2.15836	
rel	0.01459	3.85275	0.02302	2.21804	0.44681	1.91316	
rel	0.72688	4.05181	0.06030	1.60522	0.62757	4.66092	
rel	0.30432	3.97386	0.04335	2.00130	0.70177	2.27059	
rel	0.24776	3.88950	0.02217	2.12479	0.59801	2.00095	
rel	0.32024	3.85239	0.03208	1.99748	0.54005	2.37146	
rel	0.33875	3.87659	0.04847	1.80010	0.61232	2.17171	
rel	0.47596	3.77895	0.02241	1.77444	0.55835	2.28880	
rel	0.00471	3.96596	0.03934	2.35635	0.61758	2.10862	
rel	0.09074	3.63197	0.01562	2.17445	0.69009	2.01899	
rel	0.13810	3.93955	0.02868	2.02406	0.75290	2.65869	
rel	0.24271	3.83471	0.02804	2.12614	0.61078	1.97669	
rel	0.23693	3.80169	0.01722	2.10001	0.72922	2.46336	
rel	0.37027	4.23780	0.06990	2.09606	0.79845	2.46706	
rel	0.31549	3.78013	0.01485	1.99665	0.65338	2.37726	
rel	0.44988	3.71928	0.02563	1.72858	0.64950	2.37182	
rel	0.67431	4.20657	0.08568	1.94509	0.53965	5.12543	
rel	0.15172	3.96032	0.05319	2.34115	0.82860	1.92783	
rel	0.60273	4.32064	0.07969	2.19883	0.53534	5.02297	
rel	0.46426	3.92449	0.03275	2.11638	0.56077	2.83010	
rel	0.16086	3.73493	0.02955	1.96887	0.31899	3.40947	
rel	0.40076	4.00943	0.05478	1.95585	0.70969	1.89334	
rel	0.16253	3.97028	0.03928	1.74779	0.80292	2.83328	
rel	0.26693	3.94484	0.04549	2.06660	0.63048	2.27318	
rel	0.34310	3.84254	0.01988	2.03807	0.65416	2.66482	
rel	0.15215	3.73352	0.01957	1.81873	0.52569	2.01962	
rel	0.33570	3.80106	0.01416	1.85255	0.63027	2.02035	
rel	0.33096	3.96006	0.04039	1.89082	0.63871	2.45852	
rel	0.24479	4.01282	0.03511	2.29251	0.51071	2.95769	
rel	0.43741	4.05618	0.03916	1.93071	0.68305	2.63606	
rel	0.13503	3.85737	0.02174	2.63872	0.40763	1.78206	
rel	0.74307	4.98739	0.25302	2.04083	0.67916	5.71192	
rel	0.10852	3.98831	0.04936	2.38388	0.64238	1.80323	
rel	0.41330	4.07914	0.03241	1.99531	0.53788	3.41882	
rel	0.35529	3.97873	0.03536	2.09528	0.66446	2.93594	
rel	0.33194	3.92753	0.03290	2.08389	0.65649	1.91569	
rel	0.13040	3.88751	0.01595	1.65834	0.70908	3.24696	
rel	0.41605	3.93759	0.03315	2.22293	0.86354	1.92410	
rel	0.49017	3.89832	0.03385	1.70161	0.42282	3.45152	
rel	0.33433	4.15923	0.03599	2.49024	0.86806	1.92486	
rel	0.23569	3.85853	0.02472	1.92595	0.64157	2.66045	
rel	0.22115	3.85736	0.03075	2.13435	0.60606	2.48089	
rel	0.07539	3.83604	0.03212	2.22380	0.61286	2.19371	
rel	0.46157	4.04041	0.03085	2.11337	0.56942	3.40908	
rel	0.44369	3.79473	0.02841	1.92359	0.65914	2.06716	
rel	0.30589	3.90705	0.02172	1.96277	0.53582	2.72970	
rel	0.34786	4.36961	0.10045	2.04387	0.73991	2.89458	
rel	0.33856	4.00674	0.03859	1.86106	0.61920	2.99658	
rel	0.26211	4.36432	0.09449	2.01218	0.76960	2.45951	
rel	0.09007	3.83008	0.01608	1.96290	0.50190	2.32269	
rel	0.42048	4.21684	0.05476	1.87800	0.63602	4.09060	
rel	0.00142	3.90470	0.03773	2.55082	0.56514	1.85326	
rel	0.33472	4.02225	0.05096	1.90534	0.60930	2.84792	
rel	0.40449	3.95742	0.04403	1.83849	0.65093	2.24905	
rel	0.27481	3.99220	0.04734	1.89480	0.80065	2.25850	
rel	0.37695	3.98459	0.04406	2.27163	0.80503	1.83468	
rel	0.38963	3.90607	0.03766	1.97678	0.69378	2.25060	
rel	0.27039	3.77427	0.01718	1.97525	0.59269	2.03928	
rel	0.44690	3.91411	0.04750	1.99038	0.66605	2.14389	
rel	0.18739	3.84123	0.01742	1.88874	0.63035	2.38999	
rel	0.26308	3.81851	0.02615	1.92046	0.65492	2.21564	
rel	0.06395	4.06974	0.02920	1.92486	0.84758	2.35340	
rel	0.14451	3.75022	0.02015	2.35540	0.53158	1.82104	
rel	0.36824	3.86833	0.03619	2.06194	0.59585	1.89856	
rel	0.03443	3.73617	0.01089	2.22174	0.42633	2.10812	
rel	0.43882	4.15840	0.06480	2.11469	0.31504	4.26778	
rel	0.20471	3.92551	0.04339	2.23258	0.64580	2.05238	
rel	0.44483	4.19311	0.04304	2.06105	0.77235	2.67311	
rel	0.03802	4.14263	0.07377	2.40429	0.68032	2.39723	
rel	0.41507	3.99565	0.05812	1.92784	0.51999	2.46932	
rel	0.23337	3.86550	0.02519	2.38301	0.51661	1.84178	
rel	0.47093	3.95200	0.02752	2.07205	0.61644	2.84134	
rel	0.52545	4.13805	0.06882	1.94112	0.81720	2.64240	
rel	0.54117	3.97267	0.04588	1.91488	0.69093	2.53645	
rel	0.22453	4.00180	0.04581	2.13704	0.65141	2.47710	
rel	0.52572	3.74175	0.02752	1.74333	0.56691	2.14832	
rel	0.45069	4.73049	0.18370	2.12656	0.64582	4.06454	
rel	0.22291	3.92421	0.04832	2.21772	0.80189	1.94126	
rel	0.52946	4.32905	0.09091	2.00150	0.58089	4.67671	
rel	0.46821	4.05151	0.04005	2.10774	0.64038	2.79983	
rel	0.42383	3.93774	0.05477	2.12963	0.78044	1.82255	
rel	0.02523	4.18170	0.07525	2.18709	0.86352	2.01725	
rel	0.18885	3.83824	0.02294	2.35030	0.55681	1.78602	
rel	0.08339	3.78649	0.03622	2.20608	0.74394	1.94595	
rel	0.24474	3.91550	0.03962	2.13767	0.66700	2.00656	
rel	0.40462	3.85418	0.03192	2.05810	0.71074	2.18634	
rel	0.05438	3.78476	0.02125	2.09497	0.41929	2.47525	
rel	0.42078	3.70425	0.03072	1.55678	0.26948	2.42312	
rel	0.47535	3.88305	0.04709	1.71582	0.59842	2.26640	
rel	0.21333	3.75721	0.01641	2.00468	0.62835	2.00071	
rel	0.22843	4.13528	0.03340	2.43832	0.77867	1.85948	
rel	0.15351	3.82628	0.02375	2.11688	0.46975	2.35060	
rel	0.31916	3.86056	0.02143	2.30380	0.56557	1.78776	
rel	0.45520	3.87294	0.02396	1.87723	0.61532	2.87109	
rel	0.27614	4.14298	0.06778	1.82741	0.55961	3.31704	
rel	0.07669	4.07398	0.05310	2.23599	0.63755	2.14674	
rel	0.31139	3.93022	0.03822	1.81866	0.64241	2.09634	
rel	0.47723	4.07833	0.05118	1.94508	0.75029	2.76248	
rel	0.37153	3.88532	0.03280	1.98401	0.69356	2.69796	
rel	0.24617	3.92852	0.03491	1.92821	0.57705	2.53187	
rel	0.19070	3.99037	0.05028	2.22660	0.81174	2.03975	
rel	0.00562	4.07885	0.04872	2.23104	0.55121	3.15378	
rel	0.43627	3.87274	0.03052	1.94037	0.62473	2.53446	
rel	0.46694	3.84665	0.02762	1.95047	0.65169	2.31408	
rel	0.17562	4.00833	0.02936	2.08385	0.66086	2.09496	
rel	0.44404	3.77738	0.02466	1.99677	0.50865	2.48807	
rel	0.40117	3.95557	0.05563	1.95802	0.74046	2.26220	
rel	0.34885	4.12685	0.04020	2.05840	0.70339	2.20585	
rel	0.05945	3.73021	0.01897	1.88315	0.35780	3.03790	
rel	0.43147	4.37683	0.08191	1.95900	0.87140	2.87227	
rel	0.22707	3.81450	0.03054	1.94360	0.59586	2.16546	
rel	0.36655	3.97682	0.03763	2.35573	0.69618	2.16472	
rel	0.32712	3.83411	0.03025	1.95361	0.54769	2.04758	
rel	0.53423	3.98023	0.03788	1.82289	0.68912	2.52584	
rel	0.55496	3.92303	0.05740	1.61681	0.42785	5.43217	
rel	0.11121	3.73744	0.02979	1.94939	0.52732	1.99502	
rel	0.20068	4.18963	0.07428	1.91737	0.73099	2.60047	
rel	0.41711	3.91670	0.03524	1.92270	0.77622	1.96766	
rel	0.23942	3.90621	0.03441	2.14958	0.58597	2.15381	
rel	0.39003	3.86101	0.03147	1.82768	0.50558	2.02305	
rel	0.45744	3.92513	0.04074	1.80800	0.70462	2.21930	
rel	0.10759	3.86691	0.02331	2.02398	0.56417	2.04829	
rel	0.50505	4.14730	0.04198	2.10559	0.52236	3.45915	
rel	0.57227	4.24080	0.04937	2.05246	0.83947	3.42515	
rel	0.37337	3.77238	0.01930	1.98639	0.61041	2.29485	
rel	0.36691	4.11791	0.04339	2.14117	0.75791	1.90014	
rel	0.47594	3.94000	0.05335	1.90954	0.35051	3.95238	
rel	0.03886	4.14032	0.04154	2.17371	0.76246	2.39677	
rel	0.44709	4.03130	0.02837	2.10242	0.78466	2.73042	
rel	0.43426	4.24448	0.04107	2.19201	0.72837	2.28625	
rel	0.48108	4.07247	0.05072	2.06163	0.27547	3.91086	
rel	0.05101	3.95093	0.04775	2.37417	0.51324	1.94496	
rel	0.25973	3.94724	0.04092	1.91774	0.61257	2.73583	
rel	0.29108	3.96811	0.04126	1.81357	0.52560	2.53216	
rel	0.45051	4.12984	0.04428	2.01272	0.61052	2.95885	
rel	0.42368	3.81310	0.02592	2.06142	0.79858	1.79318	
rel	0.50717	3.90932	0.03796	1.87936	0.58459	2.59047	
rel	0.28184	3.92102	0.03223	2.11991	0.55215	2.47767	
rel	0.20765	3.95729	0.03811	2.00251	0.33079	3.58304	
rel	0.45560	4.02707	0.04100	1.96193	0.63747	2.41086	
rel	0.23884	3.88387	0.04156	2.35588	0.62987	1.90065	
rel	0.43214	4.10891	0.04366	2.15886	0.69552	2.81791	
rel	0.35929	3.76016	0.01730	1.81829	0.47077	2.42274	
rel	0.32750	3.79920	0.03284	1.74645	0.44687	2.04993	
rel	0.27882	3.98097	0.02237	2.02092	0.67039	2.73159	
rel	0.23645	3.81656	0.04397	1.82216	0.58640	2.05663	
rel	0.40189	3.93588	0.02193	2.21719	0.80697	1.89358	
rel	0.26068	3.94775	0.05956	2.01247	0.63706	2.82033	
rel	0.02226	4.01626	0.05271	2.25656	0.56905	2.89692	
rel	0.12762	3.88339	0.03324	2.13851	0.78085	2.15363	
rel	0.48414	4.27689	0.05628	1.95356	0.57768	4.28555	
rel	0.71802	4.17435	0.05152	1.81733	0.49246	8.26082	
rel	0.25776	3.74166	0.02043	1.90201	0.54501	2.07664	
rel	0.21053	3.93121	0.01081	2.11419	0.56999	2.35819	
rel	0.45150	4.06008	0.04220	2.04158	0.73048	2.79286	
rel	0.55398	3.98882	0.04491	1.88365	0.50780	3.93323	
rel	0.12435	4.02564	0.02937	1.89003	0.69947	3.13331	
rel	0.39726	3.90903	0.02524	1.83348	0.27744	3.35029	
rel	0.33281	3.96675	0.01044	2.10478	0.79035	2.77463	
rel	0.28470	4.03444	0.03766	2.16667	0.66108	1.92784	
rel	0.54713	3.82619	0.02622	1.87981	0.61953	2.21456	
rel	0.44961	3.82218	0.01775	1.78621	0.52177	2.67053	
rel	0.00649	3.95802	0.03734	2.27511	0.77455	2.43553	
rel	0.26495	3.75178	0.03941	1.97296	0.40007	1.80427	
rel	0.19433	4.13031	0.06612	2.32387	0.82675	1.96790	
rel	0.38991	3.89753	0.03400	1.76592	0.49024	2.84351	
rel	0.54901	4.08464	0.04181	2.01592	0.66685	2.50496	
rel	0.24152	3.94329	0.01681	2.50437	0.65090	1.87107	
rel	0.15626	3.68723	0.01166	1.69962	0.32374	4.07967	
rel	0.55110	3.92299	0.04931	1.79931	0.68244	2.50686	
rel	0.30815	3.84022	0.04583	2.16417	0.84284	2.26519	
rel	0.00931	3.79472	0.02657	2.31809	0.38899	1.70202	
rel	0.31665	4.13268	0.04322	2.41218	0.70697	1.74009	
rel	0.10375	3.77466	0.01202	1.93998	0.56307	2.13007	
rel	0.03709	4.07954	0.04014	2.03634	0.70164	2.27078	
rel	0.22059	4.02602	0.03323	2.26271	0.76412	2.11464	
rel	0.37381	4.09485	0.04578	2.07260	0.76567	1.99372	
rel	0.40524	3.92054	0.03989	1.95078	0.52183	2.34775	
rel	0.01717	3.92252	0.04168	2.24193	0.40557	3.05783	
rel	0.16894	3.82151	0.01705	2.30395	0.59830	1.92246	
rel	0.05622	3.84966	0.01698	2.12276	0.63179	2.29193	
rel	0.42816	3.98309	0.02104	2.08143	0.68907	2.55146	
rel	0.07720	4.22999	0.11969	2.58188	0.85398	1.96082	
rel	0.16253	3.93032	0.03651	2.25453	0.58717	1.90161	
rel	0.31310	3.90540	0.03168	1.97453	0.56634	2.52964	
rel	0.37070	4.01325	0.04577	2.07307	0.32061	3.53994	
rel	0.07977	3.98907	0.03908	2.16921	0.60159	2.06690	
rel	0.36832	3.69117	0.02524	1.56086	0.43563	2.55446	
rel	0.24345	3.74736	0.01340	1.75603	0.49122	2.03754	
rel	0.12775	3.95474	0.03506	2.12697	0.74553	2.56052	
rel	0.23209	3.94579	0.02670	1.92645	0.64733	2.06492	
rel	0.35210	4.08501	0.04931	1.92200	0.60336	2.87024	
rel	0.34792	3.98172	0.03452	1.97078	0.61816	2.32616	
rel	0.47575	3.98650	0.05047	2.15192	0.65244	2.75800	
rel	0.29228	3.89785	0.03015	2.28450	0.78502	1.99536	
rel	0.29143	4.20139	0.05109	2.08682	0.83333	2.83146	
rel	0.14279	3.93688	0.03878	1.99816	0.69787	2.62940	
rel	0.36545	3.90923	0.02251	1.65339	0.45229	2.60253	
rel	0.23623	3.70248	0.02908	1.66292	0.37231	2.03289	
rel	0.32283	3.90101	0.02391	2.51408	0.77809	1.80168	
rel	0.33349	4.12846	0.05890	2.01894	0.64585	2.78414	
rel	0.25825	3.92904	0.03456	1.96937	0.60239	2.33045	
rel	0.32943	4.42510	0.10426	2.10009	0.73932	3.01346	
rel	0.18023	3.87235	0.01052	2.06589	0.56676	2.13178	
rel	0.19680	3.94543	0.04044	2.63325	0.70496	1.91028	
rel	0.42203	3.89015	0.03002	1.89427	0.64424	2.60104	
rel	0.28449	3.98698	0.02146	1.89879	0.74103	2.69166	
rel	0.18280	3.86083	0.02116	2.34771	0.53842	1.79866	
rel	0.27297	4.02488	0.04371	2.12926	0.71032	1.95611	
rel	0.27772	4.37819	0.08375	2.21892	0.54184	2.99827	
rel	0.29652	4.37371	0.06996	2.15704	0.66152	3.01390	
rel	0.29484	3.68795	0.01451	1.93300	0.42223	1.90466	
rel	0.14011	4.12285	0.05626	2.13121	0.77723	2.53697	
rel	0.03533	3.66597	0.02425	2.09135	0.56080	2.96072	
rel	0.26883	4.09609	0.02289	2.49545	0.74215	1.90964	
rel	0.69408	4.45287	0.09782	1.99374	0.64255	4.69459	
rel	0.33684	4.01528	0.03778	2.03740	0.56436	3.08049	
rel	0.41474	3.96739	0.02526	2.05878	0.76063	2.35196	
rel	0.43348	3.80845	0.02720	1.73783	0.59425	2.29443	
rel	0.44970	3.80916	0.02348	2.01586	0.52331	2.57678	
rel	0.46407	4.06934	0.03724	1.98222	0.53532	3.43970	
rel	0.03443	3.94126	0.05412	2.37966	0.69167	1.91770	
rel	0.40484	4.06604	0.04635	1.96993	0.87082	1.99515	
rel	0.61865	4.58890	0.10569	2.00056	0.69668	4.92889	
rel	0.43068	4.26196	0.04638	2.04663	0.64807	3.73182	
rel	0.43906	3.88127	0.01417	1.80127	0.54191	3.02402	
rel	0.02909	3.73658	0.02587	1.65235	0.50929	2.41944	
rel	0.12936	3.95710	0.05105	1.89160	0.82971	2.48492	
rel	0.57535	4.33145	0.09459	2.14998	0.38512	5.64476	
rel	0.50559	3.94782	0.01173	1.98738	0.82039	2.21441	
rel	0.30646	3.81802	0.02045	1.95655	0.63113	2.61481	
rel	0.39426	4.05056	0.04225	2.13429	0.74485	2.71387	
rel	0.02383	3.88439	0.04587	2.00570	0.47502	2.15839	
rel	0.03097	4.05897	0.04425	2.31605	0.76504	2.28732	
rel	0.35943	3.93926	0.02327	1.93697	0.22276	3.61778	
rel	0.44552	3.78995	0.01048	1.92302	0.52945	3.03545	
rel	0.26999	4.28223	0.05622	2.25063	0.70591	3.01414	
rel	0.39479	3.93689	0.03050	2.05592	0.72703	2.30057	
rel	0.52187	3.89805	0.01347	1.88394	0.70240	2.59607	
rel	0.40259	3.98926	0.04302	1.93250	0.45634	3.96993	
rel	0.40325	4.08546	0.06394	1.90516	0.70301	2.36317	
rel	0.21985	3.97018	0.05130	2.14284	0.67049	2.39524	
rel	0.53857	4.14662	0.07102	1.94401	0.72864	2.65847	
rel	0.22397	4.00312	0.02290	2.14122	0.67982	2.68418	
rel	0.59927	4.01134	0.04888	1.93275	0.70328	2.50900	
rel	0.41229	4.29097	0.05794	1.99940	0.72900	3.24892	
rel	0.11352	3.98436	0.03874	2.34826	0.66520	2.09727	
rel	0.00760	3.92990	0.07810	2.22092	0.73846	2.16637	
rel	0.04531	3.91782	0.01322	2.55569	0.78903	1.99301	
rel	0.39477	4.21332	0.05624	2.04870	0.87405	2.76403	
rel	0.48685	4.06825	0.04322	1.97019	0.58956	3.80292	
rel	0.29067	3.77255	0.01652	2.03801	0.37371	3.28330	
rel	0.21673	3.97039	0.04985	1.97765	0.44400	3.73655	
rel	0.31277	3.95110	0.03161	1.93711	0.57742	2.45210	
rel	0.03016	3.75888	0.06077	2.58259	0.58656	1.88650	
rel	0.63956	4.40658	0.09097	2.18715	0.36211	5.69510	
rel	0.40442	3.97288	0.03762	2.04522	0.64261	2.75287	
rel	0.23371	3.88946	0.03456	1.98408	0.58709	2.17360	
rel	0.29412	3.86120	0.03456	1.83953	0.78122	2.37408	
rel	0.58098	3.94066	0.02869	1.93453	0.77927	2.76496	
rel	0.42417	3.94138	0.05624	1.83182	0.54692	2.31788	
rel	0.05212	3.84010	0.04969	2.21298	0.59014	2.02675	
rel	0.41058	3.93609	0.03622	2.05151	0.68925	2.17688	
rel	0.60497	4.35506	0.08405	2.10608	0.65148	4.28521	
rel	0.37923	3.92815	0.05413	1.86821	0.58362	2.10855	
rel	0.11754	4.09012	0.05327	2.19046	0.76497	2.31819	
rel	0.64258	4.22265	0.07192	2.02250	0.62264	3.10851	
rel	0.48217	4.00475	0.04300	1.98672	0.69999	2.74433	
rel	0.12038	3.84062	0.01113	2.13980	0.70050	2.00522	
rel	0.13756	3.98030	0.04112	2.14452	0.63203	1.92841	
rel	0.52559	3.77179	0.02596	1.66399	0.60354	2.49098	
rel	0.42848	3.95649	0.02817	1.85917	0.57769	3.12840	
rel	0.33671	3.87348	0.01868	1.76336	0.65731	2.66316	
rel	0.54818	4.01448	0.04278	1.71842	0.60390	2.58005	
rel	0.46291	4.07030	0.03699	1.99279	0.65455	2.94257	
rel	0.39308	3.83324	0.03364	1.80719	0.66234	2.33853	
rel	0.28048	4.06189	0.02735	2.20485	0.70361	2.24930	
rel	0.47324	4.14917	0.05169	1.94147	0.64100	3.21508	
rel	0.36243	3.86839	0.03160	1.88946	0.55182	2.21358	
rel	0.10231	3.82381	0.01213	2.03425	0.39306	3.17739	
rel	0.18697	3.85025	0.01305	2.33521	0.61093	1.76973	
rel	0.43752	3.97733	0.03379	2.01944	0.69398	2.38190	
rel	0.18706	4.18638	0.04610	2.13875	0.71870	2.79268	
rel	0.37397	3.89431	0.03235	2.14422	0.73203	1.83904	
rel	0.57093	4.27337	0.03901	2.10646	0.80322	2.70445	
rel	0.02281	3.80771	0.05384	2.09516	0.61343	2.32995	
rel	0.20001	3.86233	0.00987	1.98380	0.74377	2.22697	
rel	0.35946	4.08785	0.04915	1.99908	0.53845	2.84315	
rel	0.30655	3.88867	0.03214	1.92040	0.44597	1.90529	
rel	0.46103	4.02457	0.04554	1.89739	0.62435	3.36797	
rel	0.01437	3.67866	0.02861	2.03043	0.62342	2.43724	
rel	0.45032	3.82010	0.02346	1.76476	0.31714	3.16570	
rel	0.01404	3.87078	0.02733	2.45025	0.80068	1.96061	
rel	0.30702	3.92003	0.03434	2.01277	0.73057	1.99179	
rel	0.24147	3.91317	0.01519	2.22547	0.71489	2.32658	
rel	0.40681	4.12050	0.05607	1.97030	0.57771	4.82216	
rel	0.51502	3.87558	0.03253	1.78534	0.51531	2.76601	
rel	0.05324	3.98543	0.04095	2.09673	0.66638	2.66677	
rel	0.22065	3.64117	0.00838	1.52721	0.48304	2.34995	
rel	0.29390	3.81539	0.02804	1.68455	0.62698	3.56387	
rel	0.04718	3.74518	0.02713	2.17993	0.56264	2.18673	
rel	0.32080	3.83785	0.02534	1.56992	0.77869	4.11366	
rel	0.28314	3.73900	0.01162	2.19886	0.58582	2.14179	
rel	0.38841	4.12127	0.06745	1.85888	0.72497	2.33553	
rel	0.07596	3.78441	0.02653	2.01167	0.61772	1.89376	
rel	0.20157	3.77492	0.01855	2.18280	0.56243	1.88606	
rel	0.22259	3.86722	0.02345	1.85663	0.59288	2.12682	
rel	0.35409	4.14356	0.06666	1.88443	0.56347	2.79798	
rel	0.44565	4.01745	0.03615	2.07793	0.69682	2.76058	
rel	0.38728	4.44024	0.11343	2.34957	0.06125	6.72090	
rel	0.07830	3.60492	0.01419	1.94697	0.36807	1.89132	
rel	0.16735	3.87437	0.02189	1.93989	0.58673	2.43070	
rel	0.51052	4.12509	0.04699	2.09660	0.47638	4.13503	
rel	0.22184	4.13031	0.05169	2.08278	0.63633	2.24128	
rel	0.05391	3.70401	0.01531	1.82178	0.34189	2.53111	
rel	0.23910	3.96432	0.05731	2.01475	0.67621	2.04723	
rel	0.34686	3.70732	0.01121	1.88205	0.43326	2.35426	
rel	0.06072	4.01344	0.03815	2.07576	0.70893	2.32276	
rel	0.43808	4.04023	0.06207	2.15768	0.79294	2.25261	
rel	0.37357	4.07878	0.04050	2.16959	0.59242	2.81858	
rel	0.37110	3.86754	0.02370	1.69534	0.55147	2.21506	
rel	0.12079	4.13140	0.03037	2.44401	0.74062	1.90471	
rel	0.56192	3.99666	0.03681	1.81970	0.73420	2.91334	
rel	0.43214	3.83280	0.03210	1.94687	0.65035	2.02684	
rel	0.46450	4.06234	0.04535	2.03109	0.65510	2.67766	
rel	0.30071	4.05056	0.04321	2.36170	0.70841	1.74991	
rel	0.48322	3.92185	0.03392	1.76542	0.59571	2.87829	
rel	0.39535	3.99692	0.02942	2.08231	0.64093	2.53455	
rel	0.11300	3.98877	0.02942	2.35028	0.55227	2.94177	
rel	0.44258	3.85930	0.02284	1.87539	0.49492	2.79732	
rel	0.29503	4.24030	0.07390	2.08591	0.66073	2.37025	
rel	0.51324	4.09604	0.06169	1.96277	0.75869	2.33114	
rel	0.52460	3.77627	0.02933	1.57432	0.26662	4.30144	
rel	0.30800	3.89620	0.02110	1.96128	0.69440	2.54556	
rel	0.50248	4.06980	0.03922	1.98850	0.76389	2.59978	
rel	0.34378	3.83943	0.02596	1.83564	0.63926	2.07763	
rel	0.39850	3.92222	0.03756	2.03949	0.74085	2.33307	
rel	0.29996	4.03801	0.05222	1.80891	0.70584	2.60751	
rel	0.26219	3.78457	0.00986	2.01205	0.59305	1.93908	
rel	0.61818	3.87045	0.03418	1.91160	0.68343	2.80803	
rel	0.38630	3.60749	0.00919	1.60902	0.30400	2.07803	
rel	0.38478	3.69499	0.01607	1.74799	0.50689	2.18520	
rel	0.43442	4.26175	0.04838	2.16180	0.73284	3.06402	
rel	0.16294	3.87438	0.03598	2.07326	0.69453	2.03143	
rel	0.46632	3.89370	0.04004	1.68952	0.49314	2.38540	
rel	0.25754	3.91601	0.03950	1.74421	0.59370	2.35324	
rel	0.38834	3.91269	0.03774	2.08469	0.61949	1.88919	
rel	0.07576	3.81400	0.04238	2.08989	0.63640	3.43023	
rel	0.14664	3.86274	0.03513	1.89857	0.45862	2.55064	
rel	0.17132	3.92789	0.02675	2.18894	0.63792	2.03800	
rel	0.36973	3.86029	0.02463	1.86329	0.51398	2.51490	
rel	0.39676	3.80105	0.01910	1.94445	0.47190	2.65369	
rel	0.56648	4.15654	0.07267	1.91309	0.51748	4.65243	
rel	0.19053	3.81804	0.02922	1.89377	0.61207	2.35672	
rel	0.26249	4.18886	0.05171	2.07542	0.78520	2.29973	
rel	0.23288	4.03560	0.04111	2.17909	0.61308	2.21860	
rel	0.21211	4.10392	0.06682	2.09580	0.76729	2.54934	
rel	0.11873	3.82303	0.03118	1.90476	0.60576	2.23956	
rel	0.30585	4.05828	0.02412	2.43669	0.79731	1.82725	
rel	0.41406	4.13662	0.04603	1.94694	0.77592	3.26228	
rel	0.49627	4.34264	0.07823	2.19036	0.69605	3.21060	
rel	0.29321	4.08303	0.05827	2.10494	0.72079	1.97626	
rel	0.22065	3.75143	0.01413	2.23663	0.51654	1.92874	
rel	0.49767	3.90169	0.02499	1.90177	0.57700	2.27171	
rel	0.03557	3.97413	0.04247	2.06706	0.54170	2.08220	
rel	0.36797	3.91676	0.02520	2.00848	0.61613	2.31769	
rel	0.33299	4.00120	0.02399	2.13434	0.79158	2.07600	
rel	0.13109	3.99982	0.03889	2.69134	0.83606	1.73884	
rel	0.26460	4.06709	0.02620	2.10251	0.77602	2.28831	
rel	0.02767	3.90892	0.02753	1.79014	0.61409	2.59196	
rel	0.36783	3.71823	0.01094	1.89274	0.52400	1.98929	
rel	0.26833	3.89113	0.02699	1.76970	0.49596	2.68540	
rel	0.13259	3.81669	0.02013	1.99474	0.60376	2.64631	
rel	0.00623	3.78520	0.03931	2.64998	0.66602	1.72519	
rel	0.47856	3.87432	0.03048	1.79901	0.51265	2.29855	
rel	0.12417	3.93700	0.02671	2.44545	0.59561	1.90057	
rel	0.39320	3.96183	0.04732	2.14064	0.73899	1.88668	
rel	0.47837	3.98826	0.04566	1.74082	0.85058	2.47252	
rel	0.15333	3.92519	0.03325	2.35432	0.64477	2.04839	
rel	0.21514	3.96191	0.02318	2.15074	0.76245	1.91631	
rel	0.32180	4.08143	0.03686	1.94340	0.58309	2.95395	
rel	0.26499	3.81356	0.02107	1.71471	0.65344	2.16083	
rel	0.43721	3.82885	0.02595	1.89653	0.56491	2.05797	
rel	0.04119	3.94350	0.04778	2.06874	0.80677	2.24863	
rel	0.48474	3.86903	0.02497	1.87560	0.66631	2.19794	
rel	0.30345	4.05956	0.03692	2.51059	0.77525	1.76918	
rel	0.26366	3.87093	0.02153	1.99257	0.02283	3.82403	
rel	0.15559	3.91496	0.04214	2.03603	0.70377	2.30094	
rel	0.08770	3.98396	0.03728	1.79267	0.66206	2.30146	
rel	0.51444	4.24153	0.09121	2.13314	0.86394	2.39277	
rel	0.46529	4.16931	0.05300	2.21530	0.82188	2.86850	
rel	0.35405	3.92114	0.03841	2.06654	0.65424	1.80628	
rel	0.35644	3.82663	0.01932	1.96920	0.64514	1.96241	
rel	0.34676	3.88912	0.01755	1.99012	0.62100	2.17195	
rel	0.36322	4.36370	0.07733	2.05055	0.69154	3.65759	
rel	0.21787	3.83277	0.03544	1.84885	0.56406	1.99773	
rel	0.26901	4.57574	0.10347	2.26678	0.61361	5.00041	
rel	0.37312	4.18863	0.06498	2.05498	0.82349	2.76709	
rel	0.43404	3.90682	0.03474	2.14711	0.68078	2.20322	
rel	0.23239	3.82242	0.02527	2.60378	0.59002	1.53083	
rel	0.50267	4.21985	0.06051	1.96860	0.67578	2.86661	
rel	0.36941	3.95533	0.03788	1.99066	0.73025	2.05160	
rel	0.33074	3.83742	0.01339	1.72764	0.61839	2.27880	
rel	0.53363	4.11838	0.07205	1.74843	0.72316	2.55927	
rel	0.34990	3.95568	0.03463	1.92794	0.75419	2.06222	
rel	0.29488	4.13936	0.03428	1.88235	0.76844	2.60465	
rel	0.14682	3.85647	0.03411	2.06701	0.59759	2.65591	
rel	0.49422	3.88941	0.03531	1.92145	0.66381	2.42673	
rel	0.04412	3.79353	0.03216	1.88878	0.41888	2.99009	
rel	0.34629	3.91245	0.02238	1.73325	0.70369	2.67159	
rel	0.47685	4.13207	0.03947	1.93073	0.58996	3.41642	
rel	0.25251	3.80484	0.03125	1.99936	0.48832	2.05818	
rel	0.23468	3.84142	0.02618	2.10463	0.65076	2.11524	
rel	0.44828	3.95749	0.04054	2.04918	0.59581	2.53643	
rel	0.45550	3.90718	0.02629	1.89921	0.68038	2.36344	
rel	0.45447	3.81610	0.03231	1.78596	0.51390	2.31452	
rel	0.43846	3.75274	0.02041	1.66928	0.59260	1.95442	
rel	0.02470	3.92849	0.04597	1.91514	0.52271	2.77886	
rel	0.52929	4.31219	0.07520	2.03871	0.51758	4.68236	
rel	0.53958	3.93438	0.03424	2.03668	0.62642	3.05701	
rel	0.54101	3.89243	0.03739	1.79391	0.54520	3.25108	
rel	0.21479	3.55940	0.01635	1.52780	0.21108	2.25321	
rel	0.42899	3.77068	0.02514	1.78178	0.52733	2.25313	
rel	0.30683	3.95152	0.04768	1.95203	0.63388	2.51113	
rel	0.25032	4.14679	0.03662	2.58963	0.75322	1.79879	
rel	0.46815	3.91909	0.03010	1.78235	0.50770	2.64702	
rel	0.50837	4.04379	0.03881	1.82266	0.74515	2.46487	
rel	0.49603	4.14794	0.05906	1.94169	0.43528	3.78678	
rel	0.23936	3.93289	0.02896	2.02485	0.64624	2.65722	
rel	0.42951	4.12323	0.04531	2.15935	0.60078	2.91492	
rel	0.19851	3.93405	0.02580	2.60812	0.52601	1.75065	
rel	0.41485	3.98096	0.01309	2.09505	0.74012	2.42261	
rel	0.04280	4.61688	0.13073	2.07568	0.48116	7.03207	
rel	0.23607	4.11632	0.03772	2.00522	0.60232	2.85144	
rel	0.00478	3.85602	0.02099	1.97584	0.81893	2.46440	
rel	0.46149	3.97939	0.02620	1.92162	0.68758	2.85629	
rel	0.50576	4.26843	0.05237	1.97154	0.66302	3.29758	
rel	0.69397	3.85258	0.05863	1.76391	0.03577	7.06329	
rel	0.15668	3.95148	0.03571	2.32162	0.40920	3.40972	
rel	0.36881	3.88821	0.03196	1.87928	0.59059	2.12899	
rel	0.35780	4.10554	0.04426	1.92904	0.66548	2.52946	
rel	0.40079	3.97641	0.04337	1.97831	0.61112	1.97805	
rel	0.26168	3.76758	0.01214	1.86712	0.61643	2.10492	
rel	0.16583	3.70080	0.01704	1.71039	0.71271	2.19510	
rel	0.31459	3.86630	0.01768	1.94969	0.41027	3.50522	
rel	0.22756	3.88930	0.04196	2.18695	0.72739	2.03426	
rel	0.01909	3.66726	0.01152	1.67462	0.50285	2.29158	
rel	0.02363	3.77435	0.01281	2.45609	0.61638	2.08263	
rel	0.45428	4.07597	0.04890	2.05989	0.65839	2.71620	
rel	0.34226	3.82983	0.03099	1.83442	0.09914	3.44921	
rel	0.09786	3.68075	0.03244	1.79953	0.38916	2.19833	
rel	0.18426	3.86177	0.01943	2.19226	0.50113	2.08224	
rel	0.03242	3.82238	0.01800	2.04808	0.61176	2.36311	
rel	0.02357	3.89536	0.01147	2.55602	0.67940	1.88067	
rel	0.31361	4.01002	0.02389	2.02259	0.69481	2.50041	
rel	0.52311	4.18464	0.06890	2.15065	0.74111	3.37430	
rel	0.10866	3.89310	0.03830	2.27900	0.71329	2.09786	
rel	0.21637	4.00827	0.03141	2.13406	0.68631	2.62663	
rel	0.15410	3.89085	0.02660	1.89656	0.44183	2.43396	
rel	0.11383	4.11281	0.05347	2.16851	0.83806	1.95722	
rel	0.10534	4.06354	0.05697	2.13899	0.69190	2.15272	
rel	0.15144	3.96013	0.03705	2.07671	0.84441	2.08613	
rel	0.16218	3.79282	0.01110	2.13684	0.50079	2.19939	
rel	0.29848	3.93064	0.02826	1.91468	0.73293	2.24557	
rel	0.37401	3.86096	0.02181	1.98213	0.43390	3.13391	
rel	0.18621	4.01060	0.05177	2.42097	0.64194	1.99685	
rel	0.02128	3.83586	0.02098	1.83735	0.53631	2.27946	
rel	0.58158	4.12972	0.06297	1.95206	0.56742	4.86142	
rel	0.57905	4.01473	0.04179	1.97647	0.55084	4.15906	
rel	0.47198	4.29694	0.05577	2.05287	0.68113	3.57473	
rel	0.28269	4.00242	0.02996	1.91379	0.76805	2.21846	
rel	0.51726	4.02738	0.03580	1.88139	0.54909	4.60823	
rel	0.13292	4.06941	0.03278	2.16774	0.56975	2.84728	
rel	0.23463	3.68909	0.00948	2.00604	0.49238	2.03960	
rel	0.46435	3.98579	0.04651	2.23623	0.76247	1.98425	
rel	0.38798	3.73971	0.03225	1.94305	0.20625	3.40217	
rel	0.08206	3.77439	0.03766	2.11698	0.60635	2.18969	
rel	0.39742	4.17270	0.04480	2.03108	0.86445	2.60983	
rel	0.10813	3.84246	0.02314	1.90785	0.79784	2.93679	
rel	0.25355	3.91520	0.03269	1.85610	0.54517	2.53217	
rel	0.02547	3.94302	0.03841	2.31547	0.82388	2.50717	
rel	0.00061	3.84953	0.02452	2.52263	0.42775	1.77109	
rel	0.53230	3.91734	0.03729	1.92674	0.50292	3.10581	
rel	0.41821	4.12517	0.05319	2.04469	0.63538	2.88321	
rel	0.06612	3.79988	0.02231	1.80282	0.20906	3.72690	
rel	0.37479	3.91758	0.02523	1.83965	0.53738	2.78366	
rel	0.36235	3.94122	0.03558	2.25949	0.83875	1.92796	
rel	0.03153	3.78892	0.03237	1.82727	0.42855	2.21130	
rel	0.24030	3.97871	0.03425	1.90144	0.52552	2.56219	
rel	0.34209	3.96074	0.05112	1.80105	0.62634	2.41624	
rel	0.32543	3.92454	0.03887	1.83342	0.54185	1.91850	
rel	0.51787	3.93316	0.04275	1.98649	0.71925	2.52002	
rel	0.06870	3.78805	0.02421	2.13468	0.44255	1.88068	
rel	0.09757	4.10972	0.05709	2.16517	0.59289	2.37646	
rel	0.46602	4.33017	0.11047	2.13151	0.59941	4.29220	
rel	0.48477	3.95305	0.02874	1.88670	0.74303	2.82132	
rel	0.12403	3.83908	0.03232	1.92106	0.70529	2.76186	
rel	0.53157	4.05687	0.02778	2.00734	0.74677	2.71593	
rel	0.00584	3.59375	0.01744	1.53504	0.41155	2.38979	
rel	0.12975	3.97885	0.02826	2.01180	0.78622	2.16376	
rel	0.23843	3.92893	0.01268	2.11346	0.64162	1.89705	
rel	0.29628	3.84003	0.02058	2.09209	0.59015	1.90704	
rel	0.26874	3.98462	0.02782	2.08851	0.78586	2.48430	
rel	0.17427	3.96157	0.02867	2.15645	0.27722	3.44464	
rel	0.13023	3.82306	0.01171	2.29782	0.72171	1.70569	
rel	0.06023	3.80739	0.03440	1.84114	0.51724	2.14483	
rel	0.59210	3.90175	0.04088	1.71915	0.50098	3.95263	
rel	0.28792	4.33083	0.07487	2.14576	0.56751	3.39770	
rel	0.34938	3.84411	0.02389	2.11553	0.67413	1.96421	
rel	0.51960	4.03273	0.01755	1.83108	0.73990	2.84079	
rel	0.08836	4.00611	0.04188	2.07910	0.65865	2.54223	
rel	0.15907	3.85159	0.02470	1.97960	0.73441	2.50343	
rel	0.37594	3.95296	0.03612	2.06768	0.66035	2.10898	
rel	0.40548	3.83276	0.02827	1.87867	0.56117	2.40389	
rel	0.05334	3.82582	0.03304	1.84190	0.57185	2.34593	
rel	0.67251	4.36517	0.07865	1.89378	0.56681	4.68616	
rel	0.15896	4.11934	0.08168	2.02302	0.64802	2.38215	
rel	0.09188	3.88085	0.02759	2.09661	0.44322	3.17532	
rel	0.13058	3.96755	0.03107	2.15820	0.74405	2.45389	
rel	0.33375	4.02414	0.03560	2.34589	0.83532	1.89651	
rel	0.08263	3.99699	0.03974	2.30362	0.77382	2.43148	
rel	0.46132	4.02803	0.02706	2.01654	0.62064	2.65039	
rel	0.10615	3.80730	0.02391	2.03739	0.76948	2.09491	
rel	0.34572	4.00675	0.02739	2.01764	0.65165	2.07331	
rel	0.12813	3.69811	0.01340	1.86299	0.44810	2.34744	
rel	0.37227	4.02268	0.05265	2.25422	0.78785	2.19087	
rel	0.15086	3.81426	0.03321	1.81773	0.89442	2.37236	
rel	0.22704	3.91305	0.02820	1.87559	0.39828	2.59105	
rel	0.06947	4.10135	0.06039	2.10122	0.33093	5.59466	
rel	0.02088	3.95978	0.03461	2.19941	0.48046	2.08126	
rel	0.33449	3.79262	0.01467	1.82105	0.55210	2.07191	
rel	0.47127	4.09130	0.02697	1.99603	0.55925	2.96316	
rel	0.55120	4.17069	0.04558	1.99705	0.66174	3.17233	
rel	0.47006	3.92626	0.03692	1.93943	0.70209	2.24117	
rel	0.04777	3.88604	0.02328	1.87906	0.44499	2.37952	
rel	0.41612	3.86740	0.03702	1.99215	0.62709	2.13912	
rel	0.55047	4.29350	0.07007	1.97277	0.71425	2.94020	
rel	0.38827	4.11202	0.04938	1.88863	0.70307	2.25272	
rel	0.47894	3.87539	0.03799	1.70349	0.56777	2.61843	
rel	0.05264	4.13982	0.05100	2.18530	0.62275	2.99540	
rel	0.15143	4.15252	0.04423	2.77655	0.75015	1.77454	
rel	0.11905	4.09594	0.06026	1.84814	0.70621	2.63767	
rel	0.46718	4.03445	0.04175	1.89671	0.71821	3.61381	
rel	0.40695	3.88129	0.02089	1.91075	0.70915	2.36871	
rel	0.12221	3.85548	0.02599	2.30182	0.89637	1.94234	
rel	0.36226	3.79384	0.02812	1.91931	0.63928	2.17912	
rel	0.03347	3.88587	0.04251	2.54952	0.60943	1.88603	
rel	0.21976	3.96966	0.03820	2.04100	0.80921	2.13747	
rel	0.46147	4.10859	0.03056	1.86610	0.73774	2.36732	
rel	0.02222	3.63752	0.03182	1.82047	0.33095	1.85262	
rel	0.16426	3.79610	0.01545	1.97229	0.67093	2.28085	
rel	0.25356	3.82299	0.01435	1.96202	0.45853	2.79631	
rel	0.11119	3.97327	0.02161	2.18898	0.71906	1.88086	
rel	0.31385	4.00356	0.05190	1.96651	0.69765	2.21874	
rel	0.19926	3.72462	0.01842	2.09666	0.65392	1.96438	
rel	0.48291	3.90949	0.02784	2.04564	0.71214	2.03539	
rel	0.47039	3.96249	0.04172	1.95369	0.70745	2.07009	
rel	0.22668	3.96643	0.03742	2.31339	0.82816	2.00907	
rel	0.09034	4.18443	0.06393	1.86667	0.78497	2.33127	
rel	0.29651	3.91749	0.03479	1.87861	0.74612	2.36022	
rel	0.39072	3.96119	0.04172	1.99421	0.76466	1.82119	
rel	0.00326	3.66134	0.01375	2.06180	0.65419	1.98143	
rel	0.09668	3.90710	0.02680	2.54471	0.88306	1.89103	
rel	0.38556	3.99091	0.04907	2.07593	0.61103	2.67032	
rel	0.12153	3.78770	0.01762	2.34005	0.65221	1.95854	
rel	0.64068	4.25544	0.08779	1.94499	0.63519	4.19235	
rel	0.26633	4.01545	0.04701	2.31235	0.88012	1.75636	
rel	0.10775	4.20865	0.05543	2.10687	0.88660	2.59427	
rel	0.50573	3.99487	0.02703	1.98400	0.62674	3.40051	
rel	0.53646	4.06087	0.02806	1.94452	0.83221	2.97845	
rel	0.31764	3.82790	0.02829	1.79277	0.62931	2.83495	
rel	0.49070	3.99702	0.03361	1.87491	0.81490	2.43705	
rel	0.41290	3.82366	0.03347	1.95886	0.55106	2.52947	
rel	0.29098	3.96328	0.03921	2.03498	0.74737	1.95447	
rel	0.47812	4.10433	0.06808	1.92548	0.65053	3.19597	
rel	0.50292	4.04241	0.03653	1.89947	0.77246	2.59234	
rel	0.31658	3.86225	0.02267	2.19163	0.79205	1.90353	
rel	0.28458	3.85220	0.02431	1.82537	0.75770	2.55757	
rel	0.40207	4.14949	0.03110	1.97236	0.71406	2.90558	
rel	0.24478	4.00845	0.04072	2.03961	0.63189	2.66922	
rel	0.07788	3.74838	0.02837	1.94738	0.55821	2.14348	
rel	0.00452	3.79529	0.02453	1.65196	0.50747	2.23486	
rel	0.34129	4.14170	0.05892	2.22950	0.62793	2.93885	
rel	0.37289	4.08187	0.03410	1.98532	0.72740	2.59500	
rel	0.21946	3.88618	0.06000	2.02314	0.67339	2.03863	
rel	0.26751	3.77784	0.02663	2.21799	0.75211	1.93186	
rel	0.22067	4.11324	0.04009	2.29907	0.85460	2.04515	
rel	0.04692	4.00037	0.03102	2.65252	0.69851	1.90930	
rel	0.83341	3.90701	0.03739	1.68145	0.60468	5.21339	
rel	0.48432	4.11839	0.03749	2.01294	0.55356	3.37381	
rel	0.68464	4.27062	0.08101	1.83187	0.66440	4.82178	
rel	0.44789	4.00938	0.02737	1.86039	0.69522	2.48192	
rel	0.49856	3.94781	0.03233	1.93786	0.38342	3.48043	
rel	0.32552	3.78330	0.00913	2.04207	0.53401	2.20811	
rel	0.22261	3.89808	0.03260	1.88761	0.68219	2.67019	
rel	0.43751	4.12665	0.03628	2.18872	0.60088	2.99671	
rel	0.44016	4.22949	0.06355	2.21212	0.32420	4.56404	
rel	0.38066	4.10243	0.01659	2.12638	0.82249	2.83519	
rel	0.03009	4.02422	0.04050	1.97560	0.66742	2.23375	
rel	0.36789	3.98355	0.03759	1.97606	0.58747	2.24364	
rel	0.22096	3.94342	0.03633	2.28009	0.65690	2.44462	
rel	0.44052	3.90802	0.03028	2.02258	0.67417	2.35859	
rel	0.30637	4.20615	0.05702	2.26105	0.68104	2.08592	
rel	0.50855	3.94901	0.04231	1.94469	0.71561	2.54158	
rel	0.27019	3.92663	0.01503	2.02662	0.68406	2.31759	
rel	0.32655	3.83157	0.02516	2.05762	0.68290	1.98915	
rel	0.27187	4.06814	0.02271	2.03566	0.70541	3.01933	
rel	0.35802	4.05104	0.03290	2.00332	0.68331	2.61084	
rel	0.29246	4.26076	0.06383	1.99006	0.78231	2.79912	
rel	0.54924	4.16848	0.07303	1.86173	0.73548	2.53975	
rel	0.16834	3.78797	0.01723	1.92265	0.61688	2.47587	
rel	0.35001	3.92498	0.02062	2.11352	0.64755	1.87171	
rel	0.44892	4.00953	0.04314	1.74122	0.73106	2.32100	
rel	0.32834	3.95302	0.02666	1.95035	0.69480	2.00743	
rel	0.05366	3.80968	0.02698	2.21484	0.60025	2.02271	
rel	0.54055	4.10021	0.03532	1.94489	0.71442	3.54344	
rel	0.12351	3.90830	0.02408	2.18613	0.69053	1.93732	
rel	0.49501	4.72931	0.12746	2.14710	0.75470	4.27753	
rel	0.03272	3.76902	0.01868	2.73210	0.53639	1.81055	
rel	0.43536	4.37058	0.07157	2.11496	0.82568	2.32607	
rel	0.31478	3.97634	0.02125	2.06346	0.73969	2.05898	
rel	0.41971	4.47790	0.08570	2.20194	0.77565	3.07952	
rel	0.47722	4.38197	0.08903	1.99606	0.67472	3.43281	
rel	0.37016	4.57102	0.11595	2.13437	0.71644	3.43033	
rel	0.34047	3.86018	0.02402	1.82736	0.70818	1.94384	
rel	0.31283	4.25357	0.05378	2.17660	0.70434	2.65288	
rel	0.00435	4.04067	0.04723	2.13506	0.65647	2.21076	
rel	0.15538	3.98339	0.02232	2.56133	0.73369	1.80425	
rel	0.19243	4.05344	0.05130	1.79277	0.68284	2.52814	
rel	0.24580	3.97959	0.03515	2.46018	0.74291	1.82786	
rel	0.51701	3.78428	0.01477	2.05838	0.58891	2.69951	
rel	0.37150	3.82219	0.01769	1.99447	0.45165	2.60493	
rel	0.41780	4.09166	0.04099	2.06335	0.65567	3.36614	
rel	0.26537	4.09556	0.05404	2.17014	0.82141	1.91025	
rel	0.32632	3.85836	0.02232	2.19077	0.61195	1.88295	
rel	0.32057	3.99945	0.01916	2.24922	0.70098	1.95231	
rel	0.18645	4.10764	0.07064	2.19706	0.84663	2.15677	
rel	0.33871	4.07635	0.03372	2.17354	0.64233	2.10126	
rel	0.09219	3.87186	0.03112	2.29545	0.63294	1.78727	
rel	0.00839	4.00746	0.09090	2.34339	0.85455	2.02363	
rel	0.32517	3.87500	0.00914	2.00971	0.57742	2.72299	
rel	0.12016	3.90852	0.03682	2.56760	0.54491	1.80057	
rel	0.14508	4.17504	0.05058	2.07093	0.70327	3.64638	
rel	0.18491	3.91882	0.02176	1.92049	0.68712	2.37743	
rel	0.01696	3.71183	0.03232	1.98278	0.44867	2.02764	
rel	0.36265	4.18050	0.06080	2.42944	0.80434	1.88673	
rel	0.04327	3.75415	0.01919	1.85247	0.00381	4.25096	
rel	0.20491	4.16976	0.05496	2.29322	0.85751	2.14111	
rel	0.29096	4.15850	0.05699	2.16230	0.73297	2.71224	
rel	0.34667	3.97342	0.03931	2.04690	0.85570	2.31204	
rel	0.16327	3.93884	0.02629	2.54782	0.51982	1.79501	
rel	0.18477	3.98406	0.03874	2.28814	0.66002	1.82432	
rel	0.40245	4.39177	0.05216	2.04470	0.81895	2.85738	
rel	0.47654	4.16444	0.05383	2.06000	0.74232	2.52774	
rel	0.10020	3.94211	0.01013	2.18840	0.62856	2.61237	
rel	0.10766	4.13235	0.05992	2.19481	0.83973	2.09058	
rel	0.23871	3.81134	0.01845	2.45282	0.54795	1.77153	
rel	0.49821	4.50076	0.08372	2.07436	0.55736	4.17362	
rel	0.10246	3.91686	0.02555	2.13074	0.52842	2.07454	
rel	0.04086	3.87026	0.01708	2.28692	0.77713	2.13847	
rel	0.39722	4.37038	0.05865	2.17848	0.72971	3.32960	
rel	0.39667	4.36461	0.06544	2.34096	0.84470	2.41833	
rel	0.47822	3.77721	0.03442	1.77293	0.60236	2.36103	
rel	0.18483	3.96177	0.01553	2.16854	0.80323	2.04615	
rel	0.37510	3.81591	0.02125	1.89871	0.53324	2.45412	
rel	0.03198	3.88466	0.03328	1.87546	0.59557	2.35554	
rel	0.40968	3.94669	0.02806	2.01331	0.61092	2.85230	
rel	0.06343	3.70227	0.01475	2.74721	0.50558	1.69679	
rel	0.24792	3.96336	0.02203	2.01330	0.68396	2.39933	
rel	0.18108	3.90419	0.03551	2.34370	0.57121	1.95130	
rel	0.28330	3.92921	0.02631	2.08364	0.60242	2.16188	
rel	0.38460	3.92873	0.02818	2.05881	0.85456	1.94503	
rel	0.26740	3.86961	0.00888	2.39007	0.58092	1.91512	
rel	0.34921	4.01737	0.01689	2.22226	0.65764	1.87686	
rel	0.31993	4.03808	0.03897	2.09033	0.83139	2.13115	
rel	0.02526	3.94690	0.02907	2.39811	0.72608	1.90164	
rel	0.11529	4.03907	0.06042	2.34472	0.66400	1.97477	
rel	0.29933	4.26784	0.05901	1.92485	0.86511	2.69734	
rel	0.07021	3.91990	0.03712	2.63135	0.58664	1.73946	
rel	0.07121	4.26008	0.05696	2.25380	0.71817	2.47602	
rel	0.40555	4.03830	0.04662	1.87976	0.75436	2.28181	
rel	0.36713	3.96786	0.02990	2.38840	0.76839	1.76395	
rel	0.01854	4.00707	0.03376	2.13383	0.77437	2.45266	
rel	0.05365	3.91582	0.03988	2.33449	0.73685	1.96670	
rel	0.13102	4.06876	0.07431	2.41224	0.87159	2.07536	
rel	0.11402	3.91854	0.02220	2.21812	0.68904	1.95266	
rel	0.37171	3.93823	0.03596	2.06788	0.70003	2.08156	
rel	0.01460	4.18807	0.05365	2.61119	0.89836	1.90010	
rel	0.39707	4.15230	0.05251	1.84985	0.82706	3.74318	
rel	0.13707	4.05391	0.01665	2.10829	0.78079	2.54121	
rel	0.31557	3.82943	0.03087	1.85296	0.77848	2.11870	
rel	0.37225	4.05423	0.04534	1.79018	0.72248	3.11446	
rel	0.23756	3.79379	0.01907	2.44244	0.61015	1.71014	
rel	0.24321	4.09685	0.03196	1.94325	0.83070	2.86395	
rel	0.00672	4.20301	0.06774	2.03505	0.75859	2.37421	
rel	0.11300	3.95817	0.05362	1.79002	0.68047	2.22680	
rel	0.37919	4.20218	0.06920	2.30847	0.78573	1.81634	
rel	0.24237	3.94545	0.01082	2.39269	0.83996	1.68424	
rel	0.02689	3.95377	0.06149	2.62493	0.62895	1.86632	
rel	0.05569	3.75169	0.01594	1.65767	0.68869	2.59158	
rel	0.18339	4.01377	0.01334	2.26390	0.59881	2.00514	
rel	0.26240	3.95183	0.02082	2.73462	0.71501	1.87196	
rel	0.40930	4.20007	0.05391	2.17817	0.74494	2.53048	
rel	0.30081	3.96833	0.03286	2.12300	0.64985	2.00354	
rel	0.07208	4.20722	0.08290	2.38650	0.86887	1.87915	
rel	0.06201	4.04032	0.05826	2.54563	0.76884	1.95524	
rel	0.16645	3.88389	0.01494	2.36506	0.70783	1.89734	
rel	0.13575	4.03216	0.04971	2.18986	0.64554	3.44972	
rel	0.05187	3.73089	0.02373	2.15928	0.59863	2.11335	
rel	0.45386	4.07123	0.05285	2.08391	0.84334	1.84303	
rel	0.10083	4.08598	0.05470	2.17362	0.71159	1.90860	
rel	0.26652	3.93328	0.01407	2.50254	0.66639	1.82768	
rel	0.10995	3.87618	0.03855	2.35401	0.72512	1.94500	
rel	0.22240	4.07356	0.04597	2.52633	0.76327	1.88358	
rel	0.29080	4.17825	0.08216	2.15381	0.79935	2.47734	
rel	0.38691	3.94810	0.02618	2.10603	0.73558	2.15188	
rel	0.38763	4.16944	0.05511	1.89754	0.59998	3.30023	
rel	0.26257	3.89562	0.03953	2.21774	0.62658	2.39822	
rel	0.13690	3.94704	0.02106	2.48468	0.72222	1.97956	
rel	0.32378	3.80708	0.01023	1.98362	0.65087	2.20397	
rel	0.50233	4.18198	0.06990	2.07120	0.74344	2.54132	
rel	0.57760	4.09532	0.05571	1.81584	0.71491	3.06756	
rel	0.01427	3.95888	0.05229	1.93438	0.71140	2.93556	
rel	0.46649	4.05673	0.03390	1.98515	0.67660	2.36915	
rel	0.36038	3.90791	0.00977	1.86982	0.58488	2.35121	
rel	0.47027	4.46461	0.08029	2.01271	0.80670	3.35742	
rel	0.54066	4.02019	0.01745	2.03614	0.78869	3.11888	
rel	0.43946	4.35080	0.07005	2.12621	0.76070	3.19295	
rel	0.30635	3.89871	0.01627	1.77401	0.60377	2.28294	
rel	0.05551	3.85746	0.01659	2.44914	0.62160	1.86896	
rel	0.19077	3.91346	0.01599	1.94236	0.83120	2.35590	
rel	0.37123	4.29694	0.04878	2.02503	0.82210	2.53410	
rel	0.33350	3.90225	0.02484	2.09558	0.78938	1.92804	
rel	0.41954	4.24216	0.05363	2.17128	0.63405	3.17115	
rel	0.08395	3.94752	0.02453	2.22540	0.54241	2.37779	
rel	0.06757	3.98308	0.03193	2.03169	0.78305	2.28927	
rel	0.32890	4.40786	0.07222	2.19795	0.79144	3.38757	
rel	0.22782	3.95502	0.03105	2.02810	0.73167	2.25952	
rel	0.16745	4.18930	0.04139	2.15572	0.74422	2.47954	
rel	0.42197	4.00991	0.03106	2.08757	0.74043	2.15169	
rel	0.03467	4.45241	0.08784	2.12169	0.88079	2.77153	
rel	0.11908	4.05985	0.06144	1.87413	0.85293	2.31502	
rel	0.26023	4.14735	0.06293	2.04557	0.80095	2.11789	
rel	0.07330	3.89309	0.02999	2.42600	0.69062	1.98351	
rel	0.16829	4.24127	0.04163	2.16050	0.88443	2.38793	
rel	0.13919	4.01930	0.03382	2.30934	0.78246	1.99284	
rel	0.26809	4.17461	0.05969	2.13187	0.75804	2.37548	
rel	0.08423	4.12033	0.05988	1.89374	0.86950	2.52927	
rel	0.35120	4.02342	0.02930	2.18044	0.76612	1.80800	
rel	0.22223	3.98477	0.03469	2.70436	0.74816	1.72439	
rel	0.33142	4.01304	0.03310	2.21902	0.67485	1.84895	
rel	0.35871	4.00925	0.03850	1.99120	0.67122	1.94268	
rel	0.36261	4.30825	0.06033	2.39280	0.89714	1.74752	
rel	0.11011	3.95088	0.03139	2.11234	0.72832	2.57455	
rel	0.48140	4.16908	0.06462	1.85573	0.72880	2.46726	
rel	0.40450	3.90225	0.04157	1.79300	0.77163	2.04316	
rel	0.33259	4.13332	0.04365	2.13802	0.64286	2.21906	
rel	0.38612	4.08735	0.03685	2.06984	0.66007	2.52278	


==> anc/samples_without_Nh_fluct_without_Qs_fluct.txt <==
Jpsi_LCWF_scheme	$g\mu_0$	$m^2 ~\rm[GeV^2]$	$R_p ~\rm[GeV^{-1}]$	$r_H ~\rm[GeV^{-1}]$	$N_h$	
nonrel	3.18046	0.20293	2.90450	0.05337	3.23866	
nonrel	3.63502	0.29196	2.49321	0.00431	4.30109	
nonrel	2.66539	0.05904	2.90079	0.03118	1.69383	
nonrel	3.30543	0.23796	2.87275	0.03350	2.61072	
nonrel	4.32693	0.35907	2.83000	0.04896	7.46377	
nonrel	3.13638	0.15666	2.95400	0.04787	2.53174	
nonrel	2.98392	0.08523	2.57078	0.00137	2.55059	
nonrel	2.84918	0.07155	2.35913	0.01656	1.79169	
nonrel	2.68425	0.05089	2.54281	0.03617	2.16926	
nonrel	3.28106	0.21145	2.92883	0.03420	2.63345	
nonrel	2.92008	0.10428	1.99405	0.02349	1.65635	
nonrel	3.04528	0.20753	2.25450	0.05098	2.28249	
nonrel	2.86847	0.08514	2.90566	0.04211	1.56142	
nonrel	3.18555	0.18296	2.75411	0.00761	2.47246	
nonrel	3.68874	0.21403	2.67124	0.00291	5.77320	
nonrel	3.28790	0.16442	2.72577	0.02806	3.03975	
nonrel	3.04791	0.15608	2.75589	0.01115	2.38859	
nonrel	3.03338	0.07362	2.05128	0.03253	3.07698	
nonrel	3.12811	0.10353	2.48672	0.01859	2.78227	
nonrel	2.97499	0.09599	2.67153	0.03995	1.47768	
nonrel	3.54329	0.15628	2.49698	0.06060	4.58312	
nonrel	2.99844	0.06899	2.89945	0.00774	2.76513	
nonrel	3.43066	0.20800	2.89976	0.00024	2.76380	
nonrel	3.36497	0.19313	2.27499	0.21751	2.94129	
nonrel	3.29707	0.09863	2.28533	0.00374	4.05992	
nonrel	3.39261	0.16737	2.61365	0.05995	2.82235	
nonrel	2.77578	0.04051	2.66136	0.04145	1.54828	
nonrel	2.91057	0.08875	2.58260	0.03470	1.57113	
nonrel	2.94888	0.14002	2.85494	0.28617	1.90701	
nonrel	2.94743	0.08308	2.57376	0.06581	1.64270	
nonrel	2.80994	0.06886	2.40671	0.04176	1.60396	
nonrel	3.55098	0.14366	2.95472	0.01053	4.28579	
nonrel	3.82489	0.26531	2.33907	0.10490	5.63973	
nonrel	3.07552	0.09393	2.51714	0.01232	3.05386	
nonrel	3.47171	0.18360	2.10078	0.10553	4.30354	
nonrel	2.88989	0.12352	2.91204	0.05045	2.36635	
nonrel	3.08280	0.09546	2.55037	0.11329	2.54304	
nonrel	2.97554	0.11611	2.39264	0.02076	2.31659	
nonrel	2.69462	0.05484	2.50466	0.00314	1.45437	
nonrel	3.02498	0.11240	2.65357	0.01040	2.96213	
nonrel	3.31941	0.14822	2.75406	0.04047	2.88908	
nonrel	3.46093	0.19804	2.99130	0.11350	3.64149	
nonrel	3.05727	0.09782	2.84430	0.02046	3.26317	
nonrel	2.97840	0.07672	2.43234	0.01668	2.50722	
nonrel	2.73104	0.07729	2.56587	0.00833	1.64529	
nonrel	2.83953	0.03371	2.52187	0.00107	3.15739	
nonrel	2.77229	0.05679	1.88665	0.02651	1.55503	
nonrel	2.81090	0.05819	2.67058	0.00726	1.81263	
nonrel	2.81955	0.07207	2.34505	0.06084	2.07339	
nonrel	3.11104	0.12207	2.92204	0.01545	3.12001	
nonrel	2.81452	0.04768	2.07235	0.02742	1.63199	
nonrel	3.13812	0.10619	2.74037	0.06270	3.17533	
nonrel	3.16018	0.17549	2.61408	0.05471	2.55273	
nonrel	3.62964	0.24846	2.29724	0.01976	5.16406	
nonrel	3.26231	0.25457	2.84438	0.07683	2.96785	
nonrel	3.06246	0.10628	2.84575	0.00222	2.57166	
nonrel	3.39115	0.20626	2.74706	0.00897	2.76628	
nonrel	3.21133	0.13876	2.31073	0.03275	3.44127	
nonrel	3.12663	0.10690	2.74632	0.05191	3.15374	
nonrel	4.08597	0.34429	2.51098	0.00576	6.89973	
nonrel	3.04533	0.10853	2.71699	0.01400	2.46187	
nonrel	3.10872	0.11050	2.86269	0.02865	2.78978	
nonrel	3.07914	0.11799	2.27515	0.03704	2.48087	
nonrel	2.85583	0.07634	1.93041	0.03183	1.57731	
nonrel	2.82726	0.06672	2.17326	0.01948	1.74705	
nonrel	2.93708	0.13056	2.57273	0.03653	2.16877	
nonrel	3.17982	0.12392	2.29731	0.00139	2.71141	
nonrel	3.07066	0.08974	2.80444	0.00479	2.90753	
nonrel	3.77173	0.24108	2.52836	0.00832	4.71508	
nonrel	2.94040	0.06761	2.75287	0.02255	3.30559	
nonrel	3.13308	0.11741	2.66417	0.00021	3.01659	
nonrel	2.93328	0.10757	2.76444	0.02950	2.27334	
nonrel	3.53293	0.21522	2.45874	0.01152	3.82160	
nonrel	2.86563	0.07989	2.80653	0.01089	1.55736	
nonrel	3.17817	0.10615	2.82831	0.05415	2.81697	
nonrel	3.35541	0.18311	2.93181	0.15322	2.79720	
nonrel	3.29121	0.20432	2.79944	0.01336	3.12119	
nonrel	3.06985	0.10364	2.55950	0.00451	2.73145	
nonrel	2.93373	0.06747	2.73738	0.01927	1.58782	
nonrel	2.69718	0.04511	1.85299	0.04090	1.62189	
nonrel	2.77143	0.04288	2.96381	0.05436	1.54872	
nonrel	2.68566	0.05627	2.41749	0.00850	1.63287	
nonrel	3.24031	0.21695	2.80090	0.01108	2.92536	
nonrel	3.34699	0.17316	2.61605	0.07173	2.62559	
nonrel	2.75903	0.05171	2.12035	0.04133	1.70051	
nonrel	3.05519	0.09696	2.80518	0.00016	3.35381	
nonrel	3.60823	0.15876	2.49307	0.00316	3.72077	
nonrel	2.76897	0.07011	2.48333	0.09775	2.41284	
nonrel	3.09969	0.09907	2.76873	0.04055	3.00669	
nonrel	3.17376	0.15113	2.91437	0.01102	2.94504	
nonrel	4.11745	0.33337	2.60495	0.00947	7.37932	
nonrel	3.08201	0.09095	2.93017	0.03627	2.65465	
nonrel	3.12140	0.11778	2.40856	0.00776	2.51323	
nonrel	2.88387	0.07453	2.39071	0.00065	1.79364	
nonrel	2.70789	0.04292	2.30504	0.00003	2.05474	
nonrel	2.78226	0.10233	2.67427	0.11286	1.89159	
nonrel	2.88711	0.06234	2.00163	0.00754	2.35015	
nonrel	2.93028	0.04567	2.51121	0.00629	2.52315	
nonrel	2.89478	0.08308	2.82320	0.02192	3.14287	
nonrel	2.95555	0.11122	2.41383	0.04918	2.26671	
nonrel	3.26889	0.09310	2.40353	0.01889	4.29360	
nonrel	2.93136	0.07788	2.67759	0.02656	2.37735	
nonrel	3.26883	0.11031	1.95614	0.00506	4.88689	
nonrel	2.72955	0.05315	1.96494	0.00816	1.58902	
nonrel	3.29604	0.15075	2.40304	0.04582	3.49057	
nonrel	3.45983	0.18593	2.22412	0.03668	4.38115	
nonrel	3.32106	0.13482	2.53578	0.00475	3.60416	
nonrel	2.78512	0.05601	2.59815	0.02013	1.84266	
nonrel	3.36756	0.16108	2.94157	0.15735	2.72060	
nonrel	3.18826	0.19184	2.86363	0.06427	2.97559	
nonrel	3.18118	0.19131	2.74542	0.02083	2.55666	
nonrel	2.85348	0.06233	2.25217	0.01792	2.20277	
nonrel	2.84225	0.11966	2.68245	0.05112	2.32066	
nonrel	2.83215	0.06519	2.13872	0.01944	1.71226	
nonrel	3.20040	0.18885	2.82590	0.01707	2.54053	
nonrel	3.42297	0.20661	2.76941	0.15027	2.92699	
nonrel	3.39327	0.18210	2.96805	0.04546	3.74973	
nonrel	2.86282	0.08282	2.87277	0.06719	1.57235	
nonrel	3.40549	0.17294	2.89846	0.09301	3.74775	
nonrel	2.88591	0.10332	2.79416	0.03036	1.71971	
nonrel	3.15840	0.13637	2.69073	0.00463	2.62615	
nonrel	3.11810	0.10032	2.48386	0.02270	2.62064	
nonrel	3.08970	0.08543	2.60223	0.00017	2.95076	
nonrel	3.93994	0.31607	2.73697	0.00626	6.73787	
nonrel	3.35715	0.18330	2.90982	0.04041	2.82138	
nonrel	3.23409	0.15552	2.38707	0.01051	2.71108	
nonrel	3.19237	0.16922	2.88130	0.00620	2.55229	
nonrel	3.23100	0.10903	2.80643	0.06653	3.06944	
nonrel	3.16410	0.06653	2.65372	0.00271	3.58022	
nonrel	3.19921	0.07855	2.18683	0.01214	3.60409	
nonrel	4.62392	0.58836	2.95456	0.24414	7.32051	
nonrel	3.34401	0.19280	2.73394	0.02759	2.64039	
nonrel	3.68691	0.17189	2.68014	0.01348	4.89804	
nonrel	3.23131	0.25068	2.98949	0.10478	2.55190	
nonrel	3.36666	0.16889	2.43136	0.00613	2.83807	
nonrel	3.16759	0.13174	2.46648	0.02255	2.73376	
nonrel	3.47136	0.26683	2.04481	0.17713	3.59247	
nonrel	3.09251	0.20210	2.81832	0.00432	2.50679	
nonrel	2.72086	0.05100	2.79543	0.05330	2.22743	
nonrel	3.34493	0.19497	2.81504	0.04740	2.64363	
nonrel	2.99616	0.07673	2.45821	0.00435	2.69082	
nonrel	3.03756	0.08470	2.61403	0.00017	2.66537	
nonrel	3.01498	0.06763	2.78202	0.04463	3.29993	
nonrel	3.09689	0.20713	2.99204	0.05537	2.44015	
nonrel	3.00503	0.06992	2.56909	0.01033	3.34802	
nonrel	2.85925	0.07926	2.70732	0.03496	2.06324	
nonrel	3.45699	0.18784	2.44267	0.01102	4.47660	
nonrel	2.84389	0.08031	2.52128	0.02838	1.73682	
nonrel	3.57537	0.23722	2.50450	0.03715	4.38010	
nonrel	2.69827	0.03771	2.50332	0.05370	1.97959	
nonrel	3.42161	0.09705	2.59111	0.08427	3.83756	
nonrel	3.30426	0.10398	2.22577	0.05684	4.15322	
nonrel	2.88516	0.10751	2.22847	0.00940	1.82301	
nonrel	2.73495	0.03193	1.83463	0.02999	1.77828	
nonrel	2.71221	0.07067	2.23969	0.00520	1.75956	
nonrel	2.98370	0.08909	2.91662	0.04175	2.88671	
nonrel	3.58571	0.21776	2.97424	0.08916	4.34168	
nonrel	3.01350	0.11303	2.65021	0.00779	2.68632	
nonrel	3.25899	0.10308	2.46718	0.03466	4.76681	
nonrel	3.82621	0.28343	2.85876	0.11321	5.39095	
nonrel	3.93481	0.26938	2.72661	0.08019	7.19712	
nonrel	3.61172	0.14380	2.54351	0.03834	5.36945	
nonrel	3.32285	0.20475	2.95152	0.01152	3.00386	
nonrel	3.23130	0.13203	2.75051	0.01397	3.02290	
nonrel	2.81171	0.06674	2.77971	0.02743	2.34210	
nonrel	2.68440	0.05146	1.89156	0.00864	1.64218	
nonrel	2.77415	0.05762	2.35877	0.00764	1.77180	
nonrel	3.04322	0.10734	2.93443	0.07372	3.27533	
nonrel	3.30758	0.20588	2.88848	0.01778	3.39229	
nonrel	3.22065	0.13047	2.37867	0.03717	3.37299	
nonrel	3.52116	0.16269	2.35279	0.08705	3.72393	
nonrel	3.76332	0.23245	2.10684	0.01965	7.45467	
nonrel	3.56919	0.16414	2.54658	0.04595	4.86704	
nonrel	3.14151	0.22779	2.64787	0.05912	3.06942	
nonrel	3.62477	0.19534	2.73850	0.05280	4.44282	
nonrel	2.93318	0.11310	2.43364	0.01106	1.56335	
nonrel	3.00310	0.09414	2.07949	0.03860	3.15472	
nonrel	2.97728	0.10738	2.76330	0.03302	1.50446	
nonrel	3.01759	0.08259	2.36938	0.00129	3.22945	
nonrel	3.54664	0.24884	2.44661	0.00491	6.44616	
nonrel	3.21587	0.21147	2.97159	0.05588	2.59525	
nonrel	3.19125	0.23613	2.94480	0.00679	3.34596	
nonrel	2.76586	0.04163	1.92648	0.00920	1.65743	
nonrel	3.15263	0.19041	2.89457	0.04359	2.50524	
nonrel	3.45270	0.17091	2.53945	0.07658	3.70123	
nonrel	2.81000	0.08547	1.76279	0.01197	2.09099	
nonrel	2.88218	0.05849	2.17645	0.06288	2.18062	
nonrel	3.26762	0.23614	2.81689	0.04788	2.86689	
nonrel	3.39214	0.09021	2.50403	0.02308	3.91805	
nonrel	3.52771	0.23997	2.23360	0.01925	4.57477	
nonrel	3.01160	0.07916	2.46186	0.03568	3.12117	
nonrel	3.19959	0.13920	2.84334	0.01127	2.84302	
nonrel	3.07585	0.18898	2.65139	0.00157	2.51419	
nonrel	3.05206	0.07540	2.60904	0.04217	3.38933	
nonrel	3.23255	0.16421	2.80931	0.03607	2.97205	
nonrel	2.82701	0.10197	2.37166	0.05243	1.59441	
nonrel	3.52865	0.19643	2.98004	0.00474	5.46112	
nonrel	2.98244	0.08757	2.69605	0.02229	2.60678	
nonrel	3.04846	0.13224	2.76667	0.01098	2.42865	
nonrel	3.38434	0.23273	2.79477	0.03463	2.87149	
nonrel	2.84934	0.06436	2.82710	0.06305	1.47260	
nonrel	3.29625	0.27009	2.97706	0.02070	2.55551	
nonrel	3.98860	0.37447	2.23993	0.12447	5.98765	
nonrel	3.33247	0.20975	2.82920	0.02312	2.73231	
nonrel	2.67179	0.03610	2.29497	0.01516	2.07968	
nonrel	3.03170	0.08957	2.47730	0.02547	2.57425	
nonrel	2.66166	0.04013	1.63366	0.01546	1.83133	
nonrel	2.68747	0.02658	2.17381	0.04530	1.55604	
nonrel	3.01127	0.18912	2.86412	0.00139	2.42536	
nonrel	2.82930	0.05282	2.07782	0.01589	1.89489	
nonrel	4.01942	0.24761	2.83759	0.03584	7.37922	
nonrel	3.15962	0.09347	2.75901	0.00056	2.76233	
nonrel	2.78730	0.08982	2.48490	0.01878	1.74799	
nonrel	3.15109	0.21436	2.85839	0.05779	3.06173	
nonrel	2.91534	0.08816	2.23891	0.00553	3.09383	
nonrel	3.22457	0.15065	2.55040	0.02864	2.95006	
nonrel	3.28196	0.17307	2.84740	0.04863	2.84723	
nonrel	3.67230	0.18193	2.44706	0.00132	5.65609	
nonrel	2.66287	0.04594	1.98174	0.01966	1.62044	
nonrel	3.11833	0.08965	2.63718	0.01888	3.08346	
nonrel	2.70884	0.07962	1.92933	0.00974	1.53047	
nonrel	3.22315	0.20760	2.81708	0.03677	3.13570	
nonrel	3.06710	0.11535	2.56833	0.05345	3.24506	
nonrel	3.20053	0.17743	2.67533	0.00881	2.73914	
nonrel	3.39038	0.24508	2.77779	0.00361	2.84822	
nonrel	3.05544	0.07042	2.90045	0.02750	2.90163	
nonrel	3.62439	0.22195	2.63089	0.02178	5.98443	
nonrel	2.80836	0.04440	1.91306	0.01552	2.11461	
nonrel	3.80727	0.25169	2.82268	0.01833	5.07141	
nonrel	3.51412	0.23866	2.78973	0.03222	4.43129	
nonrel	3.15664	0.18853	2.65546	0.03372	2.61724	
nonrel	2.98824	0.12473	2.44209	0.02360	1.79939	
nonrel	3.43901	0.18930	2.51478	0.02522	3.58896	
nonrel	3.17794	0.11808	2.87429	0.00767	2.78747	
nonrel	2.99231	0.07804	2.37155	0.04469	2.59031	
nonrel	3.26787	0.22284	2.68641	0.04053	2.99052	
nonrel	3.23928	0.17869	2.70987	0.02118	2.59268	
nonrel	3.06902	0.15183	2.91630	0.01421	2.58494	
nonrel	3.48198	0.15576	2.37531	0.01789	3.88884	
nonrel	3.30535	0.18751	2.76332	0.05833	3.02988	
nonrel	3.14344	0.12293	2.95618	0.04633	2.47021	
nonrel	3.03174	0.09629	2.41915	0.00321	3.00703	
nonrel	3.21850	0.17511	2.60919	0.02059	3.24066	
nonrel	2.59958	0.01830	2.38452	0.00046	1.99080	
nonrel	2.74430	0.07613	2.55921	0.01662	2.26924	
nonrel	3.27186	0.23869	2.55456	0.06440	2.71301	
nonrel	3.64581	0.24189	2.85593	0.10913	3.86600	
nonrel	3.14051	0.14430	2.92285	0.02966	2.58401	
nonrel	3.50214	0.15433	2.55002	0.05600	4.45404	
nonrel	2.91341	0.04018	2.86192	0.00927	3.09264	
nonrel	2.83027	0.07307	2.50756	0.05727	1.62438	
nonrel	2.81055	0.08187	2.37397	0.01593	1.70547	
nonrel	2.75007	0.05703	2.76523	0.03641	2.19563	
nonrel	2.74768	0.05456	2.71422	0.08035	1.60987	
nonrel	3.35947	0.12270	2.49719	0.00046	4.10049	
nonrel	3.27929	0.09864	2.52426	0.00441	4.04459	
nonrel	2.74508	0.02855	1.85582	0.01291	1.75221	
nonrel	3.77491	0.29346	2.49850	0.04662	4.62155	
nonrel	3.69654	0.28315	2.17623	0.00373	5.72142	
nonrel	2.72717	0.07051	2.94016	0.00992	1.63203	
nonrel	3.59174	0.17265	2.64866	0.04064	3.89955	
nonrel	3.34366	0.24647	2.74812	0.03803	2.66311	
nonrel	3.10150	0.09517	2.84007	0.01254	2.85069	
nonrel	3.86154	0.31097	2.48098	0.15644	5.40429	
nonrel	2.81924	0.06849	1.62162	0.01338	1.66502	
nonrel	2.77655	0.07766	2.36424	0.01285	1.68582	
nonrel	3.35706	0.18261	2.73781	0.05940	2.76726	
nonrel	2.96627	0.12409	2.92672	0.04055	1.53593	
nonrel	3.21088	0.15284	2.90964	0.02522	2.90118	
nonrel	2.79154	0.06263	1.67500	0.00093	2.28515	
nonrel	3.05352	0.21410	2.86230	0.07119	2.44326	
nonrel	3.11361	0.19011	2.62800	0.04288	2.50781	
nonrel	2.73320	0.05198	2.30502	0.00283	1.69126	
nonrel	3.00625	0.06942	2.76577	0.04059	3.10274	
nonrel	2.82304	0.14887	2.91799	0.00577	1.74200	
nonrel	3.12793	0.17861	2.86831	0.00739	2.56246	
nonrel	3.36293	0.20425	2.95065	0.03910	2.79500	
nonrel	2.95248	0.09747	2.45355	0.00553	3.01810	
nonrel	2.91468	0.07861	2.51353	0.03646	2.07587	
nonrel	2.91108	0.09073	2.48146	0.00169	2.36683	
nonrel	2.83858	0.08985	2.40212	0.04726	2.36265	
nonrel	3.07282	0.10412	2.22082	0.01078	3.42485	
nonrel	3.06047	0.14792	2.39556	0.01152	3.40805	
nonrel	2.76137	0.06413	2.02940	0.04454	1.88861	
nonrel	3.30614	0.19890	2.94455	0.02282	2.78238	
nonrel	2.80582	0.06226	2.76516	0.05211	1.79551	
nonrel	3.61155	0.21571	2.30054	0.00763	4.76527	
nonrel	3.12127	0.09942	2.77393	0.00313	3.09471	
nonrel	2.79139	0.04952	1.50065	0.09671	1.69610	
nonrel	2.84655	0.10525	2.33070	0.05461	1.90919	
nonrel	3.33766	0.21156	2.66778	0.00686	3.03289	
nonrel	2.82664	0.06524	2.71373	0.02373	1.63216	
nonrel	3.16014	0.18732	2.29186	0.08031	3.34724	
nonrel	3.51529	0.15402	2.55132	0.01009	4.24003	
nonrel	2.73731	0.06217	2.63557	0.00807	1.55462	
nonrel	2.78189	0.05188	2.71996	0.06874	1.50474	
nonrel	3.16416	0.13313	1.97225	0.01047	2.71017	
nonrel	2.87967	0.06838	2.35429	0.00279	1.74844	
nonrel	3.30575	0.23729	2.77722	0.00951	3.08126	
nonrel	3.37651	0.23260	2.79737	0.06397	3.00874	
nonrel	2.79727	0.05225	2.23289	0.01232	1.93090	
nonrel	2.75156	0.06867	2.68542	0.00075	1.82577	
nonrel	2.85396	0.05115	2.56426	0.06953	1.64149	
nonrel	3.30389	0.17152	2.97133	0.00944	3.16625	
nonrel	3.05383	0.14296	2.97084	0.02268	2.50110	
nonrel	3.62266	0.18080	2.71738	0.11437	3.81497	
nonrel	3.52196	0.24212	2.78918	0.13605	2.84557	
nonrel	3.25297	0.21607	2.67848	0.03466	3.13448	
nonrel	3.23698	0.13861	2.86475	0.01245	2.93461	
nonrel	3.33320	0.17833	2.68810	0.03047	2.71027	
nonrel	3.76258	0.25520	2.68332	0.12998	6.41721	
nonrel	3.97543	0.26898	2.83424	0.12739	6.57028	
nonrel	3.40398	0.17581	2.46514	0.03442	4.03242	
nonrel	3.21221	0.19045	2.83767	0.00783	2.68190	
nonrel	3.44162	0.23919	2.92104	0.03213	2.81817	
nonrel	3.30202	0.08582	2.41013	0.03654	3.95654	
nonrel	2.90528	0.10255	2.13773	0.05415	1.60923	
nonrel	2.85247	0.05241	1.58124	0.03428	1.73873	
nonrel	2.89883	0.10626	2.29777	0.01319	1.79301	
nonrel	3.68120	0.22043	2.55629	0.03015	4.96023	
nonrel	3.18536	0.16198	2.77877	0.00411	2.64805	
nonrel	3.72441	0.28268	2.46899	0.03601	4.78416	
nonrel	3.67217	0.23140	2.67751	0.04881	4.03751	
nonrel	2.94860	0.09508	2.65349	0.00890	1.84198	
nonrel	2.83661	0.06333	1.95185	0.07394	1.77269	
nonrel	3.27362	0.16764	2.65537	0.00949	2.81602	
nonrel	3.19214	0.17054	2.78066	0.00194	3.02833	
nonrel	2.97164	0.06055	2.41068	0.09829	2.84150	
nonrel	3.26362	0.16669	2.77394	0.01818	2.76942	
nonrel	3.28791	0.10066	2.39793	0.03606	4.36988	
nonrel	3.18578	0.09282	2.26809	0.05268	3.47428	
nonrel	3.43624	0.24445	2.93919	0.02506	2.75090	
nonrel	2.89322	0.07845	2.56671	0.00727	2.49097	
nonrel	3.40520	0.21764	2.50741	0.08008	2.81812	
nonrel	3.34907	0.21019	2.46997	0.04594	3.55749	
nonrel	3.39873	0.23654	2.74217	0.02364	2.97555	
nonrel	3.01056	0.07339	2.69662	0.03295	2.88158	
nonrel	2.78681	0.05735	1.64938	0.07608	1.63623	
nonrel	3.19386	0.13289	2.65613	0.00542	2.75670	
nonrel	2.98937	0.18399	2.96607	0.01613	2.31149	
nonrel	3.34770	0.16873	2.88074	0.05096	2.74015	
nonrel	2.78703	0.03202	2.02204	0.01463	2.67786	
nonrel	3.24418	0.11785	2.55601	0.00234	3.95712	
nonrel	2.81005	0.13133	2.93742	0.00136	2.11223	
nonrel	3.76236	0.26283	2.78046	0.01674	4.71673	
nonrel	2.71002	0.04578	1.83238	0.05143	1.53332	
nonrel	2.99221	0.13437	2.87813	0.12765	2.48253	
nonrel	3.32553	0.25150	2.68283	0.01642	2.81423	
nonrel	2.97207	0.05502	1.54380	0.00161	2.60017	
nonrel	3.33960	0.18885	2.76630	0.00771	2.82994	
nonrel	3.69332	0.23550	2.86323	0.01078	5.45399	
nonrel	2.76527	0.05570	2.31765	0.02530	1.76638	
nonrel	3.31235	0.30135	2.86284	0.02975	2.70834	
nonrel	2.69310	0.04327	1.90408	0.03103	2.01955	
nonrel	3.30643	0.20500	2.67829	0.03372	3.11299	
nonrel	2.87531	0.03588	2.86940	0.06352	3.18741	
nonrel	3.45024	0.24194	2.94056	0.03623	2.86734	
nonrel	3.51338	0.16437	2.70473	0.01376	4.38375	
nonrel	3.24775	0.15861	2.71922	0.00475	2.77808	
nonrel	3.47460	0.25935	2.44198	0.04172	4.21368	
nonrel	3.45988	0.21122	2.82610	0.06696	3.79613	
nonrel	4.42170	0.61393	2.33082	0.22095	6.54998	
nonrel	3.30879	0.19922	2.89521	0.00943	2.98931	
nonrel	3.16425	0.15677	2.58382	0.00370	2.68593	
nonrel	3.11052	0.12594	2.97071	0.04739	2.55462	
nonrel	3.34536	0.21280	2.87137	0.04100	2.96816	
nonrel	2.92588	0.10972	2.84920	0.02195	2.97430	
nonrel	2.82801	0.10092	2.58444	0.00282	1.45840	
nonrel	4.26302	0.42035	2.89071	0.00333	7.34526	
nonrel	2.92439	0.10608	2.80177	0.01888	1.62162	
nonrel	3.09680	0.10114	2.49364	0.02597	2.95001	
nonrel	2.93253	0.11847	2.64913	0.01457	1.63751	
nonrel	3.15463	0.15115	2.65416	0.07497	2.65529	
nonrel	2.81045	0.05552	1.99735	0.01495	1.68782	
nonrel	3.13295	0.14310	2.76855	0.04132	2.49393	
nonrel	2.82300	0.12161	2.23305	0.00882	1.60668	
nonrel	3.23966	0.17831	2.66445	0.01115	2.94812	
nonrel	3.34444	0.10599	2.28424	0.00037	3.71259	
nonrel	2.77773	0.04868	1.97642	0.03208	1.86896	
nonrel	2.91692	0.05896	2.34508	0.02457	2.37387	
nonrel	3.32392	0.21874	2.90191	0.03234	2.62018	
nonrel	3.76105	0.27288	2.77544	0.04373	4.66100	
nonrel	3.65217	0.28395	2.69607	0.00594	4.73716	
nonrel	3.35072	0.16177	2.55765	0.08836	2.78140	
nonrel	2.84966	0.07285	2.88697	0.03435	1.58745	
nonrel	2.87562	0.09527	2.10266	0.04983	1.66733	
nonrel	3.36614	0.14046	2.63070	0.08915	3.55044	
nonrel	2.86773	0.06717	2.43342	0.02092	1.73013	
nonrel	2.84200	0.05516	1.69300	0.01016	1.65737	
nonrel	2.93568	0.10186	2.74472	0.03522	1.51185	
nonrel	3.00114	0.07402	2.90113	0.01276	3.03972	
nonrel	3.07627	0.16656	2.84571	0.01296	2.42892	
nonrel	3.37641	0.24418	2.83255	0.05210	2.64936	
nonrel	3.34152	0.14547	2.83421	0.05186	3.01374	
nonrel	3.10724	0.20590	2.92744	0.02338	2.46565	
nonrel	3.21755	0.19299	2.79725	0.00727	2.42517	
nonrel	3.31566	0.18258	2.71008	0.01029	4.12995	
nonrel	3.28708	0.15621	2.94506	0.00586	2.82620	
nonrel	3.17203	0.13406	2.74628	0.02664	3.00179	
nonrel	3.01905	0.11320	2.23693	0.03878	1.59653	
nonrel	3.42188	0.22209	2.83956	0.02778	2.80948	
nonrel	3.28504	0.20947	2.90340	0.01064	2.96854	
nonrel	2.79623	0.07476	1.83685	0.03067	1.61058	
nonrel	3.50561	0.11609	2.44062	0.01638	4.71422	
nonrel	2.83035	0.09390	2.89212	0.01977	1.48114	
nonrel	3.25706	0.17096	2.62608	0.01975	3.11190	
nonrel	3.18898	0.11201	2.26158	0.01502	4.06178	
nonrel	2.94684	0.06319	1.97855	0.05745	1.81973	
nonrel	3.01858	0.06296	2.76012	0.00167	2.99322	
nonrel	3.36460	0.19639	2.84693	0.08416	2.87717	
nonrel	2.63054	0.04274	2.41189	0.01718	2.00201	
nonrel	3.28353	0.18448	2.58031	0.01638	2.92837	
nonrel	3.37923	0.21959	2.62857	0.04759	2.89723	
nonrel	3.16088	0.14902	2.73446	0.01163	3.00855	
nonrel	3.10059	0.07526	2.24970	0.01668	2.91289	
nonrel	3.27877	0.17760	2.96943	0.01621	2.77156	
nonrel	3.09993	0.11154	2.61692	0.03773	2.80630	
nonrel	2.75241	0.07326	2.69068	0.01963	1.48174	
nonrel	3.28709	0.19641	2.87123	0.00541	2.77183	
nonrel	2.97805	0.08572	2.79700	0.00879	2.59391	
nonrel	2.89496	0.09108	2.11273	0.03255	1.67135	
nonrel	2.75405	0.09060	2.46519	0.00632	1.59577	
nonrel	3.15995	0.12302	2.61792	0.01274	2.64577	
nonrel	2.77009	0.06098	2.42100	0.00003	1.66688	
nonrel	3.39042	0.13910	2.58566	0.06076	4.10078	
nonrel	2.93142	0.06280	2.78306	0.00558	3.13660	
nonrel	3.13026	0.11874	2.35551	0.01310	2.53771	
nonrel	3.29812	0.19652	2.90878	0.00644	2.86542	
nonrel	2.90616	0.13914	2.80023	0.01569	1.52054	
nonrel	3.20377	0.16095	2.48231	0.00146	3.08338	
nonrel	3.14470	0.08112	2.91967	0.02279	3.02487	
nonrel	3.24503	0.22036	2.58302	0.00981	2.74768	
nonrel	3.34657	0.20034	2.92834	0.01025	3.10569	
nonrel	2.85590	0.06523	2.78509	0.03406	1.65770	
nonrel	3.35716	0.10765	2.31914	0.00788	4.37632	
nonrel	3.03270	0.06343	2.84567	0.07185	2.76272	
nonrel	3.27380	0.21207	2.73792	0.00004	2.87937	
nonrel	3.32593	0.16217	2.62997	0.03874	2.68444	
nonrel	3.19066	0.13662	2.89951	0.00816	3.28897	
nonrel	3.27139	0.10560	2.08326	0.03714	4.37253	
nonrel	2.91762	0.10604	2.75371	0.03097	1.58980	
nonrel	2.80806	0.04751	2.31671	0.00234	2.23107	
nonrel	2.65117	0.02703	2.43763	0.01729	2.07532	
nonrel	2.76736	0.08059	2.94962	0.00957	1.53403	
nonrel	3.07051	0.13485	2.22433	0.03281	3.24925	
nonrel	2.55555	0.04509	2.95552	0.01726	1.29923	
nonrel	2.93622	0.07806	2.73786	0.00817	2.50960	
nonrel	3.17155	0.17397	2.52469	0.04469	2.52969	
nonrel	2.82502	0.04470	2.31282	0.02607	1.74005	
nonrel	2.95877	0.06535	2.05030	0.00889	2.84079	
nonrel	2.89650	0.04384	2.12642	0.01599	2.14617	
nonrel	3.60379	0.23668	2.99427	0.03535	4.10967	
nonrel	3.56262	0.25422	2.63140	0.00529	4.49587	
nonrel	3.06601	0.11300	2.96432	0.03752	2.43609	
nonrel	3.27362	0.19225	2.85605	0.02390	2.62414	
nonrel	2.73020	0.07121	2.73851	0.00150	1.63604	
nonrel	2.76342	0.09516	2.27985	0.01275	1.62291	
nonrel	2.81605	0.06463	2.44135	0.04281	1.52281	
nonrel	3.34208	0.26397	2.73718	0.00669	2.76453	
nonrel	3.77378	0.31100	2.64001	0.05257	5.03429	
nonrel	3.33858	0.18678	2.92649	0.04759	2.78149	
nonrel	2.86918	0.10956	2.77633	0.02169	1.58529	
nonrel	2.72249	0.03699	2.72106	0.03747	1.63391	
nonrel	3.19941	0.19766	2.72989	0.01804	3.46632	
nonrel	2.70574	0.03876	1.82576	0.00735	1.70585	
nonrel	3.31647	0.21333	2.80748	0.00870	2.65809	
nonrel	3.30694	0.18707	2.23762	0.05969	3.60049	
nonrel	2.82997	0.06434	2.85095	0.10515	1.68383	
nonrel	2.96043	0.10840	2.96179	0.07504	2.42892	
nonrel	3.03776	0.12515	2.70031	0.06911	1.57743	
nonrel	3.10605	0.11003	2.87559	0.03598	2.72620	
nonrel	3.66422	0.20295	2.81952	0.06642	3.90181	
nonrel	3.24114	0.18333	2.43359	0.01337	3.20269	
nonrel	2.83726	0.09591	2.62695	0.01691	1.69152	
nonrel	3.13642	0.14978	2.99743	0.00719	2.61571	
nonrel	3.22956	0.19217	2.67283	0.00838	2.56205	
nonrel	4.18874	0.30626	2.85386	0.02628	7.25839	
nonrel	3.13749	0.10478	2.26992	0.01191	2.98092	
nonrel	4.49477	0.56178	2.52763	0.05097	7.35259	
nonrel	2.63260	0.03377	2.57125	0.00758	1.63179	
nonrel	3.31303	0.19565	2.75317	0.00097	2.67311	
nonrel	3.12015	0.10661	2.53746	0.02356	4.04924	
nonrel	2.85108	0.09628	2.88838	0.05690	1.69415	
nonrel	3.16276	0.11587	2.95030	0.01157	2.74127	
nonrel	3.33402	0.12983	2.70029	0.08060	2.97554	
nonrel	3.14764	0.18738	2.78943	0.01530	2.69218	
nonrel	3.20545	0.21237	2.99964	0.07072	2.38494	
nonrel	2.94498	0.14156	2.79291	0.01018	1.79050	
nonrel	2.98702	0.10645	2.87778	0.09419	2.39956	
nonrel	2.61057	0.02956	2.71876	0.07021	1.34917	
nonrel	2.91620	0.10660	2.97307	0.03600	1.62821	
nonrel	2.82651	0.05449	2.12852	0.00623	2.01603	
nonrel	3.27591	0.24618	2.91134	0.00373	2.72271	
nonrel	3.17444	0.18148	2.96993	0.01493	2.63476	
nonrel	3.23122	0.16775	2.86792	0.03521	2.64989	
nonrel	2.83700	0.05907	2.43629	0.01469	1.58679	
nonrel	3.45597	0.19855	2.65235	0.01124	5.09821	
nonrel	3.26159	0.21437	2.36042	0.02616	3.29918	
nonrel	2.71391	0.08321	2.83019	0.00081	1.44568	
nonrel	2.74657	0.05556	2.55849	0.11167	1.73777	
nonrel	2.76219	0.06759	2.92144	0.00862	1.58470	
nonrel	3.08119	0.07848	2.14396	0.02172	2.78598	
nonrel	2.87185	0.06168	2.47625	0.00933	1.50341	
nonrel	3.20684	0.17735	2.72998	0.00928	2.48973	
nonrel	3.21266	0.11462	2.62812	0.03884	2.84163	
nonrel	3.93694	0.30429	2.61964	0.00428	5.71597	
nonrel	3.19655	0.08753	2.42153	0.00475	3.49773	
nonrel	3.43223	0.25331	2.94739	0.01293	2.73434	
nonrel	3.35755	0.14173	2.14460	0.00442	3.57199	
nonrel	2.82314	0.06149	2.40570	0.02012	1.54768	
nonrel	3.38892	0.23311	2.79049	0.04622	2.78145	
nonrel	2.64507	0.03690	2.80375	0.02345	1.56307	
nonrel	3.03929	0.08245	1.89119	0.13801	1.61917	
nonrel	2.82201	0.06625	1.82123	0.00953	1.59286	
nonrel	3.11657	0.08589	2.70131	0.00010	2.87548	
nonrel	2.88950	0.06380	2.55882	0.03560	1.53035	
nonrel	3.01680	0.09623	2.61440	0.00535	2.67911	
nonrel	2.83211	0.08895	1.63762	0.02779	1.51628	
nonrel	3.15364	0.11620	2.56662	0.00996	2.69679	
nonrel	3.21692	0.10316	2.90442	0.02830	2.72489	
nonrel	2.79137	0.08267	2.85358	0.02919	1.51848	
nonrel	3.22350	0.11641	2.77706	0.06130	3.13056	
nonrel	3.36511	0.17312	2.98799	0.04381	2.65287	
nonrel	2.75123	0.02586	2.25515	0.01517	2.05273	
nonrel	3.20239	0.09335	2.40076	0.02495	4.34978	
nonrel	2.72721	0.05108	1.84167	0.01170	1.71710	
nonrel	3.20682	0.17484	2.80020	0.01907	3.03299	
nonrel	2.59487	0.03680	2.58705	0.02607	1.51310	
nonrel	2.84494	0.10089	2.75731	0.00010	1.69845	
nonrel	3.17952	0.14237	2.81344	0.01119	2.70714	
nonrel	3.28794	0.11272	2.52894	0.01310	2.67142	
nonrel	3.17002	0.18546	2.84226	0.00781	2.54779	
nonrel	3.18786	0.08768	2.53763	0.00300	4.10299	
nonrel	2.99560	0.10511	2.78127	0.00154	2.63153	
nonrel	3.24278	0.14176	2.70397	0.02182	2.98258	
nonrel	2.89033	0.03047	2.73061	0.03769	3.24553	
nonrel	2.99058	0.09497	2.58228	0.04247	2.50681	
nonrel	3.19477	0.18088	2.76444	0.04370	2.70805	
nonrel	2.68526	0.04225	1.83953	0.00885	1.51593	
nonrel	2.87146	0.11054	2.96715	0.01362	2.21122	
nonrel	3.52202	0.16778	2.43458	0.02593	3.66940	
nonrel	2.79779	0.05104	2.67322	0.08815	1.61122	
nonrel	2.84244	0.04957	1.93709	0.07214	1.59444	
nonrel	3.61850	0.24334	2.72356	0.01646	4.28262	
nonrel	2.73663	0.04439	2.71635	0.04950	1.65644	
nonrel	2.86233	0.06196	2.80686	0.04516	1.52331	
nonrel	3.28287	0.21580	2.30222	0.01797	3.56125	
nonrel	2.85051	0.04163	2.26578	0.01701	1.84870	
nonrel	3.27072	0.12596	2.75322	0.03232	2.81715	
nonrel	3.12176	0.09715	2.69106	0.01481	3.13395	
nonrel	2.85843	0.04875	2.37979	0.01966	3.14293	
nonrel	2.87349	0.05226	1.66472	0.04855	1.63566	
nonrel	3.07979	0.13945	2.50213	0.05173	2.46500	
nonrel	3.00280	0.15126	2.22669	0.01871	2.51898	
nonrel	2.74855	0.05786	2.04491	0.01816	1.66581	
nonrel	3.39038	0.23704	2.96656	0.05049	2.84999	
nonrel	3.17325	0.16462	2.72763	0.01607	3.15819	
nonrel	2.89631	0.09610	1.64639	0.00069	1.66354	
nonrel	3.24396	0.16880	2.66923	0.00231	3.12370	
nonrel	3.20396	0.16233	2.44875	0.02427	2.54608	
nonrel	3.07341	0.19134	2.79871	0.00237	3.30641	
nonrel	3.23819	0.20819	2.76456	0.01180	2.89794	
nonrel	2.81795	0.05303	2.19667	0.01321	1.77864	
nonrel	3.79179	0.29054	2.91949	0.06885	4.42879	
nonrel	2.70086	0.06114	2.62964	0.00454	2.21599	
nonrel	2.87882	0.07765	2.85919	0.02533	1.53209	
nonrel	2.76743	0.03793	2.33041	0.00462	1.84227	
nonrel	2.82424	0.13427	2.76272	0.01732	1.59924	
nonrel	3.18568	0.19773	2.68165	0.06072	3.15728	
nonrel	2.86051	0.05447	2.14326	0.00683	1.90339	
nonrel	4.30010	0.44056	2.72232	0.02062	7.39222	
nonrel	2.75217	0.06345	2.97062	0.04086	1.60058	
nonrel	3.30697	0.24223	2.95060	0.00408	2.96639	
nonrel	3.02850	0.07520	2.43109	0.00101	2.70808	
nonrel	2.95757	0.16686	2.87930	0.01873	2.26824	
nonrel	2.93561	0.10574	2.28862	0.05120	1.61634	
nonrel	3.34830	0.21966	2.85606	0.02256	2.93242	
nonrel	2.82993	0.09557	2.80152	0.00460	1.51374	
nonrel	3.14201	0.07813	2.88740	0.01912	2.82277	
nonrel	2.95927	0.13799	2.37006	0.03904	1.79401	
nonrel	3.22593	0.15823	2.87986	0.01165	2.68788	
nonrel	2.76396	0.05880	2.60492	0.05295	1.52448	
nonrel	3.30901	0.17409	2.67312	0.04687	2.75261	
nonrel	3.16384	0.11909	2.50572	0.00033	2.65624	
nonrel	2.95611	0.09790	2.71230	0.02451	2.40642	
nonrel	3.12557	0.15478	2.58207	0.00008	2.54820	
nonrel	2.79289	0.06127	2.57243	0.03942	1.62198	
nonrel	2.73875	0.05058	2.57629	0.01593	1.67572	
nonrel	2.75579	0.07106	2.83823	0.00556	1.51506	
nonrel	3.09720	0.10441	2.60567	0.01874	2.89328	
nonrel	3.29095	0.18506	2.78604	0.02659	2.68443	
nonrel	3.26581	0.15404	2.71171	0.02360	2.74689	
nonrel	2.90049	0.11759	2.53910	0.02338	1.77141	
nonrel	2.92599	0.10943	2.60670	0.01473	1.58412	
nonrel	2.83597	0.06123	2.68658	0.01514	2.08465	
nonrel	3.50435	0.22211	2.89522	0.04256	3.99713	
nonrel	2.90008	0.04975	2.50609	0.00996	2.59818	
nonrel	2.77531	0.05632	2.37139	0.03338	1.60824	
nonrel	2.82881	0.04938	2.04218	0.00547	2.46591	
nonrel	3.35084	0.20646	2.99625	0.00211	2.79756	
nonrel	2.83605	0.04906	1.76958	0.05181	1.67765	
nonrel	2.76658	0.06892	2.38058	0.02790	1.66973	
nonrel	3.19485	0.13950	2.57607	0.03818	3.19647	
nonrel	2.80554	0.06571	2.23207	0.00800	1.63510	
nonrel	2.95603	0.07719	2.56033	0.00162	2.46662	
nonrel	2.83162	0.08357	2.57057	0.01576	1.98172	
nonrel	3.25391	0.20379	2.65517	0.02755	3.16734	
nonrel	2.83925	0.07357	2.24171	0.03836	1.78827	
nonrel	3.40855	0.17166	2.76655	0.05784	2.80001	
nonrel	3.24504	0.17356	2.96660	0.01928	2.69748	
nonrel	3.03566	0.07595	2.58681	0.00610	2.59896	
nonrel	3.36827	0.19135	2.81173	0.05531	2.81108	
nonrel	3.22942	0.19818	2.90373	0.04502	2.44293	
nonrel	3.04195	0.08510	2.65144	0.01252	2.99308	
nonrel	2.90760	0.15652	2.21277	0.01243	2.44543	
nonrel	2.94981	0.11474	2.97688	0.12005	1.49916	
nonrel	2.80558	0.04226	2.25306	0.21539	2.11726	
nonrel	2.98510	0.15107	2.35774	0.04254	1.62729	
nonrel	2.89744	0.06137	1.83678	0.02276	2.30200	
nonrel	3.25048	0.13090	2.70502	0.04222	2.59783	
nonrel	3.05040	0.08033	2.30600	0.04236	3.46127	
nonrel	3.28216	0.20974	2.84901	0.00507	2.91680	
nonrel	2.84286	0.08826	2.45410	0.01133	1.59974	
nonrel	3.33748	0.23699	2.82367	0.00039	2.90392	
nonrel	3.18933	0.08624	2.93461	0.00824	2.67845	
nonrel	3.19088	0.15953	2.95851	0.05481	2.58379	
nonrel	3.19181	0.18392	2.92416	0.00101	2.77820	
nonrel	2.82673	0.07773	2.47025	0.02082	1.59909	
nonrel	2.80102	0.10385	2.07043	0.00690	2.10352	
nonrel	2.84010	0.07942	1.96223	0.00483	1.72960	
nonrel	3.40114	0.23098	2.52353	0.00544	3.31006	
nonrel	2.94538	0.10644	2.18497	0.00426	1.54133	
nonrel	2.72551	0.06590	2.75667	0.03279	1.52302	
nonrel	2.89960	0.11952	2.43280	0.05083	1.53160	
nonrel	3.18904	0.20633	2.92280	0.01270	2.44109	
nonrel	3.21857	0.16678	2.52575	0.00694	2.78473	
nonrel	3.20285	0.18945	2.80763	0.02128	2.59914	
nonrel	3.40136	0.24866	2.38934	0.00596	3.01378	
nonrel	3.34725	0.21246	2.99481	0.00622	2.98591	
nonrel	2.84372	0.07167	2.18490	0.04867	1.41480	
nonrel	3.02213	0.12658	2.63099	0.02969	2.05880	
nonrel	2.84456	0.10616	2.40399	0.00966	2.01396	
nonrel	3.25977	0.19121	2.65617	0.00061	3.05903	
nonrel	3.15104	0.17939	2.87392	0.04939	2.51684	
nonrel	2.90643	0.11196	2.73167	0.01326	1.60101	
nonrel	3.25299	0.18507	2.94993	0.08783	2.61525	
nonrel	2.95759	0.08144	2.56131	0.06007	1.66801	
nonrel	2.73648	0.04441	2.52448	0.00201	1.74949	
nonrel	2.86569	0.08307	2.65180	0.03188	2.00678	
nonrel	2.81587	0.04372	1.82638	0.01854	1.64699	
nonrel	2.85663	0.06789	2.89922	0.06283	1.62399	
nonrel	3.36089	0.18895	2.79284	0.03377	2.77045	
nonrel	3.28333	0.18510	2.88027	0.01241	2.97630	
nonrel	2.83323	0.06710	2.43243	0.01282	1.74876	
nonrel	3.30987	0.20985	2.56395	0.01043	3.20282	
nonrel	3.03925	0.09016	2.48783	0.00896	2.57309	
nonrel	2.73198	0.04300	1.55105	0.00188	1.86590	
nonrel	2.82721	0.06701	1.87561	0.03522	1.75738	
nonrel	3.38360	0.18446	2.90829	0.00748	2.71081	
nonrel	3.48637	0.12083	2.61377	0.09648	3.91810	
nonrel	2.79172	0.05745	2.19818	0.05007	1.83350	
nonrel	2.95809	0.10540	2.47477	0.06791	1.60991	
nonrel	2.85862	0.09687	2.95040	0.02037	1.54529	
nonrel	3.50059	0.27744	2.70392	0.00591	4.14061	
nonrel	3.08253	0.13087	2.62197	0.01767	2.58829	
nonrel	2.84241	0.09770	2.45821	0.00782	1.51991	
nonrel	3.10762	0.11590	2.42713	0.01712	2.60175	
nonrel	3.30749	0.23615	2.76671	0.01593	3.32779	
nonrel	2.69638	0.07174	1.92345	0.01230	1.86705	
nonrel	3.24519	0.16317	2.80982	0.00311	2.73990	
nonrel	3.21793	0.15963	2.84689	0.01637	2.73856	
nonrel	3.12858	0.10362	2.63074	0.00765	2.59813	
nonrel	3.19891	0.17026	2.87182	0.01543	2.60708	
nonrel	3.20867	0.15148	2.80220	0.03659	2.66163	
nonrel	2.95632	0.10706	2.14345	0.00510	2.31501	
nonrel	3.00190	0.11750	2.33266	0.07527	3.08757	
nonrel	2.83796	0.05043	2.06103	0.04240	1.92802	
nonrel	2.74512	0.04353	2.14520	0.01669	1.99063	
nonrel	3.31127	0.11060	2.89593	0.01322	2.77936	
nonrel	2.76207	0.05749	1.72134	0.03981	1.53395	
nonrel	2.69104	0.04648	2.44051	0.02840	1.66781	
nonrel	3.56321	0.21902	2.29593	0.01591	4.73760	
nonrel	3.03432	0.10125	2.72621	0.07241	2.54258	
nonrel	3.01146	0.15469	2.40765	0.04017	1.78093	
nonrel	2.93976	0.16492	2.80205	0.03487	2.13956	
nonrel	2.72934	0.06292	1.81049	0.05357	1.58148	
nonrel	2.43156	0.02650	1.82686	0.01798	0.60517	
nonrel	2.93593	0.05715	2.54817	0.01709	2.57174	
nonrel	2.81213	0.05815	2.43261	0.02027	1.60315	
nonrel	3.26653	0.17729	2.88921	0.02787	3.10404	
nonrel	2.79911	0.07480	2.42060	0.05844	2.11210	
nonrel	2.91844	0.06943	1.83023	0.02544	1.76175	
nonrel	2.71694	0.04096	2.33634	0.02286	1.55995	
nonrel	3.06331	0.14357	2.94453	0.00693	2.62275	
nonrel	2.75483	0.04398	1.74024	0.02057	1.79999	
nonrel	2.91499	0.10990	2.94906	0.00892	1.67322	
nonrel	3.16411	0.10732	2.79790	0.00879	2.65164	
nonrel	2.78596	0.05652	2.40824	0.00684	2.28002	
nonrel	3.07457	0.06897	2.68919	0.00750	2.77967	
nonrel	3.26409	0.20505	2.75488	0.02021	3.18978	
nonrel	3.20140	0.13910	2.76527	0.02251	2.98191	
nonrel	2.94388	0.15681	2.51297	0.10833	1.84781	
nonrel	3.52463	0.14889	2.21853	0.02240	4.16311	
nonrel	3.15737	0.13221	2.56910	0.01435	2.54322	
nonrel	2.77464	0.06826	1.97160	0.04825	1.51808	
nonrel	2.82714	0.06291	1.98522	0.00003	1.65707	
nonrel	2.88163	0.06796	2.96252	0.01111	1.54478	
nonrel	3.58292	0.29724	2.54559	0.21821	3.52020	
nonrel	3.23355	0.18473	2.97277	0.03615	3.00729	
nonrel	2.92762	0.07667	2.50673	0.01003	2.45493	
nonrel	3.31247	0.19027	2.87958	0.02114	3.05302	
nonrel	2.69016	0.03812	1.88185	0.00009	1.90504	
nonrel	3.41724	0.26018	2.76721	0.01166	2.84149	
nonrel	3.30845	0.15717	2.62326	0.03079	2.76281	
nonrel	2.79499	0.06284	1.86400	0.02514	1.73350	
nonrel	2.83874	0.07168	2.90013	0.06998	1.56108	
nonrel	2.86744	0.05346	2.71625	0.04990	1.58165	
nonrel	3.46332	0.21598	2.88024	0.00950	3.01242	
nonrel	2.78995	0.06810	1.67161	0.01758	1.81138	
nonrel	3.21582	0.14493	2.72913	0.04837	2.52115	
nonrel	2.75582	0.05756	1.83816	0.01189	1.80615	
nonrel	2.86259	0.06761	2.28570	0.01560	1.86512	
nonrel	2.71607	0.06232	2.82192	0.02680	1.51472	
nonrel	2.82471	0.07020	2.32402	0.00282	1.56062	
nonrel	2.84158	0.05606	1.94831	0.09018	1.54558	
nonrel	2.80179	0.06027	1.76165	0.04596	1.57485	
nonrel	3.23583	0.08208	2.47393	0.03320	4.09242	
nonrel	3.54573	0.16634	2.49134	0.06564	4.95319	
nonrel	2.75800	0.08483	2.97531	0.00816	1.74159	
nonrel	2.72094	0.05536	1.95923	0.01270	1.89291	
nonrel	3.18145	0.09531	2.55059	0.00749	2.93744	
nonrel	2.89622	0.04474	2.56515	0.00692	3.11833	
nonrel	2.81875	0.10852	2.55662	0.00340	1.65427	
nonrel	3.05868	0.11814	2.87086	0.00180	2.52676	
nonrel	3.16974	0.15098	2.79156	0.00202	2.56112	
nonrel	3.27464	0.16729	2.63470	0.06430	2.90748	
nonrel	2.86968	0.05445	1.85645	0.01231	1.58807	
nonrel	2.77516	0.06460	2.85682	0.01867	2.50507	
nonrel	2.91449	0.14782	2.96775	0.00171	1.77544	
nonrel	2.80401	0.05228	2.44444	0.00790	1.83548	
nonrel	3.27946	0.17105	2.88616	0.00976	2.98259	
nonrel	3.44381	0.17726	2.42349	0.03890	4.11390	
nonrel	3.09248	0.08673	2.55992	0.00517	2.76467	
nonrel	3.28377	0.22315	2.92379	0.01844	2.88969	
nonrel	3.23623	0.16429	2.37070	0.01422	2.59702	
nonrel	3.23616	0.21665	2.81546	0.00361	2.86231	
nonrel	3.33794	0.23114	2.62459	0.04914	2.91128	
nonrel	3.31769	0.19299	2.51031	0.02814	3.71037	
nonrel	3.02284	0.14580	2.87743	0.04220	3.41760	
nonrel	2.83769	0.05679	2.13841	0.04080	2.07988	
nonrel	3.34366	0.19899	2.99940	0.07368	3.63852	
nonrel	2.72059	0.06229	2.95131	0.04801	1.51691	
nonrel	2.88203	0.05439	2.94095	0.06879	1.47808	
nonrel	3.32600	0.18440	2.87138	0.02316	2.69048	
nonrel	3.17014	0.19254	2.88024	0.00334	2.46391	
nonrel	2.91342	0.09625	2.95706	0.02257	1.48692	
nonrel	3.09432	0.14394	2.74206	0.00631	3.10020	
nonrel	3.07427	0.06212	2.35083	0.02271	3.71458	
nonrel	3.10668	0.14245	2.21203	0.01246	2.45076	
nonrel	2.86013	0.07776	2.94940	0.06163	1.49107	
nonrel	3.46239	0.15818	2.69020	0.01627	3.72352	
nonrel	2.81381	0.06901	2.19801	0.01128	1.53451	
nonrel	3.13773	0.11616	2.59787	0.00887	3.02799	
nonrel	3.07388	0.12689	2.59386	0.01971	2.59425	
nonrel	3.07242	0.10679	2.43190	0.01382	2.67200	
nonrel	2.79538	0.09766	2.46913	0.01308	1.49922	
nonrel	2.84275	0.05448	2.00853	0.06641	1.73504	
nonrel	3.22421	0.16561	2.95697	0.01480	2.53825	
nonrel	2.83332	0.06119	2.09822	0.01192	1.70840	
nonrel	2.76325	0.06786	2.54095	0.00260	1.47318	
nonrel	3.01160	0.17040	2.60866	0.03162	1.64936	
nonrel	3.25602	0.09801	2.93453	0.01991	2.85872	
nonrel	2.91658	0.07611	2.33663	0.02747	2.07531	
nonrel	3.12000	0.08751	2.48780	0.00634	3.07193	
nonrel	3.27289	0.16280	2.43704	0.01374	2.63648	
nonrel	2.99657	0.07452	1.85280	0.04796	1.85346	
nonrel	2.85001	0.05986	2.67845	0.02866	1.44863	
nonrel	3.45627	0.19139	2.82863	0.00202	2.75499	
nonrel	2.92440	0.09094	2.80376	0.02391	1.54751	
nonrel	2.76277	0.05553	2.58386	0.04796	1.42803	
nonrel	3.15698	0.12414	2.98804	0.00377	2.65146	
nonrel	2.79112	0.05478	1.90340	0.02280	1.68769	
nonrel	2.80091	0.05650	2.35838	0.02691	1.52861	
nonrel	2.88006	0.06035	2.41545	0.01641	2.43513	
nonrel	2.89268	0.07806	2.37459	0.04890	1.80586	
nonrel	3.45659	0.18171	2.61847	0.08828	4.14882	
nonrel	2.96179	0.11142	2.68732	0.01043	2.50859	
nonrel	3.36198	0.16780	2.57123	0.00870	2.84623	
nonrel	2.84720	0.06355	1.77283	0.00147	1.65436	
nonrel	3.15743	0.13217	2.67295	0.00784	2.57423	
nonrel	2.89941	0.10651	2.89433	0.03873	1.57009	
nonrel	2.86744	0.07583	2.16698	0.04052	1.76778	
nonrel	2.84639	0.06094	1.79468	0.05048	1.64474	
nonrel	3.36372	0.17276	2.25572	0.00592	4.26758	
nonrel	2.75608	0.05018	1.82447	0.00523	1.76857	
nonrel	3.40091	0.15153	2.59071	0.00832	3.70383	
nonrel	3.29200	0.17552	2.64011	0.01363	3.00714	
nonrel	3.65359	0.23720	2.62965	0.06062	5.61583	
nonrel	2.94443	0.09084	2.61920	0.01664	1.55191	
nonrel	2.92116	0.08313	2.23027	0.02784	1.72185	
nonrel	2.83007	0.06550	1.68761	0.02878	1.69614	
nonrel	2.87181	0.11653	2.25354	0.01845	1.63068	
nonrel	2.76609	0.07610	1.98573	0.00728	1.58023	
nonrel	3.27687	0.14045	2.68525	0.00280	2.65933	
nonrel	2.90666	0.10875	2.92817	0.03152	1.64849	
nonrel	3.04018	0.13877	2.11973	0.01561	1.72013	
nonrel	2.65820	0.05734	2.33933	0.00739	1.69332	
nonrel	3.41248	0.17743	2.90796	0.00320	3.00124	
nonrel	2.82679	0.07427	2.83956	0.09351	1.53132	
nonrel	2.70255	0.06736	1.76301	0.01677	1.62585	
nonrel	2.80657	0.05222	1.99702	0.00769	1.87937	
nonrel	2.79455	0.06682	1.98495	0.03702	1.70275	
nonrel	3.36734	0.19875	2.76168	0.00276	2.80499	
nonrel	2.86100	0.07824	2.24787	0.01352	1.60956	
nonrel	3.22239	0.17144	2.93622	0.01971	2.59623	
nonrel	2.74238	0.03733	2.19509	0.00682	1.65148	
nonrel	2.90371	0.12920	2.50359	0.05542	1.55013	
nonrel	3.03986	0.17246	2.83928	0.09770	1.65694	
nonrel	2.88595	0.06847	2.59744	0.03030	1.51944	
nonrel	3.27483	0.17611	2.72221	0.00592	2.75537	
nonrel	3.07882	0.07402	2.60401	0.01598	3.26494	
nonrel	2.85024	0.07856	2.60492	0.01008	1.43785	
nonrel	2.96885	0.14358	2.65794	0.01221	2.35553	
nonrel	3.02315	0.13770	2.91347	0.02456	3.03418	
nonrel	3.00396	0.08536	2.62310	0.02290	2.51719	
nonrel	2.87498	0.10280	2.24824	0.01359	1.59133	
nonrel	2.90089	0.07912	2.81793	0.02089	1.55216	
nonrel	2.81513	0.05149	2.15246	0.00679	1.85765	
nonrel	2.88702	0.06731	1.82952	0.01981	1.85055	
nonrel	2.85349	0.07815	1.83080	0.04941	1.70833	
nonrel	2.93506	0.10787	2.67671	0.04373	1.70496	
nonrel	2.82304	0.04723	1.97880	0.02404	1.95203	
nonrel	2.84502	0.09667	2.85577	0.01530	1.53184	
nonrel	2.91797	0.05689	2.30087	0.02989	1.70412	
nonrel	2.90254	0.12148	2.33478	0.02729	1.62306	
nonrel	2.92120	0.08754	2.99185	0.07819	1.59963	
nonrel	2.89629	0.10370	2.86306	0.04535	1.56411	
nonrel	3.30340	0.21711	2.84871	0.01736	2.70414	
nonrel	2.97385	0.09921	2.81741	0.00925	1.55794	
nonrel	2.80125	0.07563	2.93366	0.02288	1.49966	
nonrel	2.86908	0.09720	2.22153	0.01413	1.68308	
nonrel	2.94827	0.10540	2.85885	0.01582	2.31458	
nonrel	2.83509	0.06327	1.99060	0.00812	1.63589	
nonrel	2.74364	0.05176	2.44240	0.00196	1.98091	
nonrel	3.25067	0.18197	2.73047	0.00931	2.72810	
nonrel	2.74700	0.06526	2.74410	0.03137	1.54831	
nonrel	3.19062	0.16790	2.88051	0.00086	2.54811	
nonrel	2.73026	0.07718	2.25455	0.00645	1.67598	
nonrel	3.22229	0.15813	2.83741	0.00136	2.72439	
nonrel	2.83907	0.09368	1.77486	0.00445	2.04220	
nonrel	2.80780	0.05340	2.14626	0.00519	1.77950	
nonrel	3.99801	0.37250	2.94580	0.06677	5.61565	
nonrel	3.14121	0.18842	2.93254	0.01628	2.51957	
nonrel	2.80454	0.07602	2.97180	0.02243	1.54426	
nonrel	2.77160	0.07464	1.67022	0.00940	1.58373	
nonrel	2.71335	0.04559	1.83235	0.00843	1.89911	
nonrel	3.12998	0.13254	2.12430	0.03826	2.58318	
nonrel	2.83486	0.07340	2.25096	0.03772	1.63695	
nonrel	2.86034	0.07170	2.66332	0.03948	1.63218	
nonrel	2.93535	0.09456	2.36210	0.03079	1.54825	
nonrel	2.84442	0.06838	2.45363	0.02518	1.46960	
nonrel	2.81758	0.05725	2.92240	0.02496	1.52540	
nonrel	2.82012	0.11396	2.71817	0.01396	1.82357	
nonrel	2.88188	0.09231	2.87015	0.09633	1.50886	
nonrel	3.45979	0.21307	2.19622	0.05395	3.67632	
nonrel	2.82806	0.08142	2.14196	0.01238	1.56372	
nonrel	2.87096	0.07053	2.30573	0.06494	1.58698	
nonrel	2.88868	0.05570	2.06188	0.01399	1.80260	
nonrel	2.91133	0.09482	1.98753	0.01600	1.66620	
nonrel	2.81069	0.06672	2.42946	0.06308	1.73714	
nonrel	2.75321	0.06440	2.32656	0.01869	1.52125	
nonrel	2.73885	0.04505	1.54063	0.00248	1.63801	
nonrel	2.89161	0.09568	2.31699	0.00953	1.56398	
nonrel	2.85823	0.07391	1.95790	0.02130	1.67848	
nonrel	3.01640	0.08045	1.62157	0.06829	1.74860	
nonrel	2.68392	0.03758	2.40530	0.07665	1.76754	
nonrel	2.83771	0.08578	2.25294	0.00464	1.65415	
nonrel	2.96301	0.10950	2.63714	0.02354	1.81150	
nonrel	2.82678	0.05165	2.84132	0.01733	1.58906	
nonrel	2.84159	0.08466	2.86265	0.03291	1.54824	
nonrel	2.91953	0.09305	2.18723	0.00655	1.62204	
nonrel	2.85941	0.07074	1.98677	0.02156	1.59308	
nonrel	2.77258	0.06895	2.39771	0.02491	1.61115	
nonrel	2.61404	0.04481	2.21197	0.01753	0.68070	
nonrel	2.85428	0.07200	2.25734	0.04146	1.89186	
nonrel	2.76805	0.06145	2.97200	0.02845	1.65068	
nonrel	3.08661	0.11040	2.53842	0.00842	2.90034	
nonrel	2.71681	0.06908	1.68704	0.02398	1.73428	
nonrel	2.80883	0.04437	1.72811	0.00204	1.74011	
nonrel	2.84336	0.03714	1.77585	0.06962	1.72146	
nonrel	2.98569	0.09864	2.05551	0.03166	1.65870	
nonrel	2.95428	0.14282	2.28796	0.00268	1.57299	
nonrel	2.85307	0.06266	2.68773	0.04618	1.45264	
nonrel	2.92267	0.14021	2.84609	0.00893	1.40339	
nonrel	2.79372	0.07263	2.53736	0.06193	1.58123	
nonrel	2.83136	0.07230	2.59729	0.00894	1.55461	
nonrel	2.91620	0.07514	2.92584	0.03176	1.56381	
nonrel	2.94061	0.07597	2.16762	0.01637	1.47559	
nonrel	2.92969	0.06787	2.09752	0.03252	1.93074	
nonrel	2.82813	0.05810	2.07884	0.00158	2.00584	
nonrel	2.83041	0.06085	2.29897	0.02015	1.65039	
nonrel	3.03608	0.12508	2.77181	0.02170	1.57948	
nonrel	2.69347	0.06182	2.31753	0.02045	1.60239	
nonrel	2.86637	0.06181	1.99975	0.03246	1.83609	
nonrel	2.76505	0.09252	2.31556	0.03747	1.54996	
nonrel	2.65178	0.04221	1.55170	0.08940	2.23919	
nonrel	2.80799	0.08277	2.39706	0.03441	1.64064	
nonrel	2.87293	0.08323	2.69848	0.04330	1.63950	
nonrel	2.95686	0.12355	2.96126	0.02178	1.98162	
nonrel	2.95095	0.11169	2.20757	0.04174	1.67075	
nonrel	2.77806	0.06413	2.63160	0.01010	1.50078	
nonrel	2.79644	0.03850	2.67229	0.07283	2.57288	
nonrel	2.89726	0.10150	2.08756	0.01132	1.56550	
nonrel	2.78156	0.03384	2.41124	0.04750	2.10464	
nonrel	2.86167	0.08308	2.11428	0.02738	1.54285	
nonrel	2.88887	0.07211	1.61458	0.01336	1.79624	
nonrel	2.80817	0.04240	2.25296	0.00581	1.69969	
nonrel	2.88825	0.08068	2.36261	0.01229	1.62240	
nonrel	2.80075	0.04686	2.46313	0.02285	1.59403	
nonrel	2.87654	0.07792	2.10814	0.00549	1.74015	
nonrel	2.91384	0.10778	2.60189	0.00456	1.84520	
nonrel	2.90062	0.08752	1.84916	0.04255	1.65878	
nonrel	2.73454	0.05975	2.65409	0.00594	1.62038	
nonrel	3.14065	0.12045	2.55274	0.01903	2.61294	
nonrel	2.85357	0.09524	2.49097	0.02493	1.58678	
nonrel	2.81194	0.05233	2.33165	0.03317	1.67134	
nonrel	2.77280	0.06174	2.46816	0.01371	1.60064	
nonrel	2.85195	0.09575	2.82398	0.01714	1.55302	
nonrel	2.97730	0.12512	2.64700	0.00335	1.44217	
nonrel	2.96490	0.13665	2.68149	0.02182	1.60027	
nonrel	2.79541	0.06986	2.95843	0.03736	1.46906	
nonrel	2.68764	0.05707	2.77756	0.03338	1.64794	
nonrel	2.68646	0.05883	2.56448	0.01661	1.38675	
nonrel	2.79120	0.06540	2.36628	0.00491	1.71631	
nonrel	2.72579	0.05326	2.74998	0.02827	2.29377	
nonrel	2.71784	0.04055	2.08345	0.01195	1.59951	
nonrel	2.84969	0.07299	2.46073	0.01162	1.61213	
nonrel	3.08737	0.09767	2.63666	0.00423	2.91031	
nonrel	2.73720	0.04766	2.20475	0.01950	1.52874	
nonrel	2.87604	0.07881	2.80492	0.02538	1.52121	
nonrel	2.68841	0.06922	1.67749	0.03051	1.42842	
nonrel	2.76628	0.05248	2.19312	0.03921	1.65048	
nonrel	2.85663	0.06825	1.87016	0.00974	1.65454	
nonrel	2.79776	0.08538	2.64816	0.00093	1.72694	
nonrel	2.92221	0.08777	2.24397	0.01649	1.60034	
nonrel	2.79289	0.06168	2.85713	0.00253	1.62726	
nonrel	3.24322	0.18483	2.36631	0.00016	2.65490	
nonrel	2.77433	0.06495	1.89498	0.00364	1.72461	
nonrel	2.80036	0.07639	2.72613	0.00162	1.74810	
nonrel	2.73968	0.09003	2.58078	0.01564	1.60709	
nonrel	2.72999	0.05513	2.40290	0.04894	1.70085	
nonrel	2.83724	0.09068	2.77873	0.00566	1.52014	
nonrel	2.84387	0.06355	2.57085	0.00136	1.43147	
nonrel	2.83535	0.10605	2.84300	0.02522	1.63913	
nonrel	2.81948	0.09346	2.83806	0.00476	1.44669	
nonrel	3.08546	0.11961	2.71435	0.00666	2.54298	
nonrel	2.83637	0.07053	2.39663	0.00678	1.70520	
nonrel	3.22521	0.14326	2.69910	0.00494	3.03605	
nonrel	2.94686	0.09424	2.41989	0.03969	1.59726	
nonrel	2.70664	0.04030	2.89116	0.01625	1.50724	
nonrel	2.89743	0.09961	2.82204	0.01810	1.58436	
nonrel	2.87414	0.09981	2.27219	0.04181	1.69703	
nonrel	2.79561	0.08579	2.50310	0.05169	1.51338	
nonrel	2.93552	0.12324	2.43331	0.00188	1.67990	
nonrel	2.68437	0.05961	2.25672	0.01539	1.95686	
nonrel	3.21982	0.18090	2.13309	0.11365	3.09183	
nonrel	2.76488	0.06439	2.63055	0.01931	1.72542	
nonrel	2.84281	0.07616	2.63521	0.03417	1.49230	
nonrel	2.72828	0.06864	2.74300	0.00316	1.66863	
nonrel	2.91805	0.06381	2.11349	0.02863	2.43296	
nonrel	3.16244	0.12414	2.72426	0.03545	2.59635	
nonrel	2.80402	0.06825	2.36708	0.00522	1.65359	
nonrel	2.87928	0.08530	2.72847	0.00867	1.55192	
nonrel	2.83221	0.06648	2.14055	0.00334	1.70317	
nonrel	2.95272	0.09111	2.73452	0.00743	1.55122	
nonrel	2.84314	0.09179	2.34370	0.01786	1.66289	
nonrel	2.85695	0.07660	2.28034	0.03479	1.55967	
nonrel	2.77501	0.07883	2.41105	0.01945	1.65817	
nonrel	2.85514	0.11518	2.39947	0.01059	1.59729	
nonrel	2.92544	0.11215	2.58654	0.00318	1.80725	
nonrel	2.88086	0.07137	1.75522	0.01282	1.83804	
nonrel	2.90150	0.05294	1.93308	0.00888	1.77204	
nonrel	2.94757	0.11956	2.53447	0.01003	1.61532	
nonrel	2.87366	0.06895	2.82179	0.03015	1.44060	
nonrel	2.84936	0.07606	2.87815	0.00872	1.59343	
nonrel	2.88234	0.07823	2.97722	0.02009	1.54287	
nonrel	2.87685	0.09718	2.95539	0.00726	1.60653	
nonrel	2.92462	0.08951	1.91948	0.02301	1.62037	
nonrel	2.86213	0.06932	1.96156	0.00760	1.62249	
nonrel	2.93854	0.09094	2.52171	0.00017	1.56944	
nonrel	2.75234	0.07875	2.31292	0.00036	1.64061	
nonrel	2.76493	0.07195	1.76844	0.03197	1.59096	
nonrel	2.87629	0.08647	2.10871	0.00575	1.54427	
nonrel	2.83108	0.06812	2.98557	0.01833	1.43162	
nonrel	3.34500	0.20257	2.25883	0.00858	2.93777	
nonrel	2.85685	0.07910	2.49586	0.04517	1.72264	
nonrel	2.82405	0.05565	2.59921	0.03631	1.46156	
nonrel	2.79594	0.05656	2.03883	0.00479	1.65229	
nonrel	2.82072	0.06442	2.21458	0.00655	1.59073	
nonrel	2.79331	0.05774	2.47497	0.00764	1.76239	
rel	4.70181	0.12463	2.49172	0.61494	3.48706	
rel	4.40044	0.07070	2.44747	0.56224	3.16562	
rel	4.03077	0.03621	2.31083	0.71666	1.80865	
rel	4.22856	0.05932	2.25258	0.83481	1.72912	
rel	4.09101	0.03378	2.22346	0.54583	2.70479	
rel	3.92231	0.02370	2.36480	0.64779	1.71863	
rel	4.02682	0.03386	2.45600	0.74545	1.81382	
rel	4.10168	0.04306	2.17017	0.48254	3.15548	
rel	4.31254	0.07037	2.28069	0.43033	3.51958	
rel	4.78712	0.11449	2.42911	0.59908	4.13950	
rel	4.07919	0.05136	2.40566	0.49086	2.93348	
rel	4.46331	0.09054	2.35804	0.66571	3.00188	
rel	4.12242	0.05110	2.27721	0.45738	3.18180	
rel	3.89856	0.03594	2.41624	0.57431	2.48252	
rel	4.24502	0.06720	2.21275	0.56537	2.82672	
rel	3.83753	0.03050	2.46085	0.59604	1.78602	
rel	4.41384	0.09928	2.23276	0.64783	3.06048	
rel	4.41711	0.06696	2.22603	0.56384	3.56881	
rel	4.27658	0.06165	2.54582	0.83880	1.69297	
rel	4.37220	0.07387	2.29257	0.56214	3.43670	
rel	3.95713	0.02754	2.35530	0.69502	1.83746	
rel	4.03423	0.03063	2.39660	0.67809	1.76305	
rel	4.10976	0.04659	2.26726	0.76274	1.75123	
rel	3.91349	0.03216	2.32089	0.66641	1.69031	
rel	4.07055	0.03992	2.37668	0.64272	2.35540	
rel	3.81759	0.01815	2.08092	0.52332	2.13725	
rel	4.02275	0.03320	2.74293	0.69681	1.83761	
rel	4.22279	0.06601	2.27941	0.44697	3.31703	
rel	4.04478	0.04912	2.30376	0.51648	2.66724	
rel	4.12908	0.03757	2.47927	0.73666	1.75761	
rel	4.29831	0.04611	2.63001	0.85737	1.69819	
rel	4.12962	0.04442	2.07308	0.74144	1.85858	
rel	4.24159	0.06233	2.45832	0.57600	2.74055	
rel	4.12611	0.05099	2.22600	0.70930	1.77862	
rel	3.84144	0.02533	2.24005	0.52173	2.15797	
rel	4.37987	0.07418	2.27382	0.55706	3.48235	
rel	4.20032	0.04598	2.36092	0.79546	1.82055	
rel	4.11268	0.04858	2.47834	0.67983	2.32035	
rel	4.13487	0.04659	2.28641	0.72240	1.92205	
rel	4.15091	0.05104	2.32735	0.61600	2.61004	
rel	3.98607	0.03638	2.34998	0.70738	1.80053	
rel	3.84478	0.01311	2.39722	0.55791	2.19281	
rel	4.13669	0.04850	2.38925	0.79364	1.69866	
rel	4.04423	0.03631	2.51330	0.74485	1.72096	
rel	4.16602	0.04946	2.41826	0.85184	1.75461	
rel	4.34029	0.07588	2.36117	0.56622	3.20046	
rel	4.17621	0.04569	2.17250	0.79551	1.93956	
rel	4.23506	0.05225	2.36979	0.87009	1.79783	
rel	4.16915	0.05956	2.08198	0.78459	1.91489	
rel	4.18365	0.04352	2.42939	0.64749	2.49687	
rel	4.02185	0.02981	2.31946	0.81005	1.78550	
rel	4.07591	0.04903	2.27538	0.63404	1.80985	
rel	4.14104	0.04572	2.56144	0.71804	2.26952	
rel	4.01309	0.03515	2.10955	0.59847	2.19980	
rel	4.13288	0.04399	2.24425	0.67601	2.19985	
rel	3.97132	0.03341	2.16644	0.76395	1.80673	
rel	4.31579	0.06815	2.24213	0.50544	3.49017	
rel	4.23265	0.05127	2.40129	0.83455	1.69554	
rel	4.14681	0.04253	2.42984	0.75792	1.88931	
rel	3.96778	0.01946	2.66441	0.77193	1.67862	
rel	4.34947	0.07164	2.45090	0.55083	3.19250	
rel	4.49719	0.08551	2.28649	0.62541	3.32592	
rel	3.97257	0.03387	2.17967	0.69910	1.65483	
rel	4.26276	0.06131	2.48401	0.57367	2.85333	
rel	4.63889	0.10616	2.32431	0.30465	5.84652	
rel	4.30611	0.06348	2.58740	0.82514	1.73771	
rel	4.23082	0.04896	2.18036	0.88326	1.79445	
rel	4.07319	0.03947	2.73062	0.70304	1.79747	
rel	4.11021	0.03670	2.61989	0.73611	1.78615	
rel	4.19520	0.05535	2.13638	0.83332	1.78246	
rel	4.04481	0.04692	2.32266	0.70114	1.76434	
rel	4.18589	0.04263	2.30352	0.80072	1.81707	
rel	3.91920	0.02372	2.38869	0.65092	2.15956	
rel	4.38820	0.06995	2.18187	0.86304	1.72343	
rel	4.24906	0.07079	2.21143	0.56047	2.76790	
rel	4.15955	0.04818	2.01602	0.83225	1.83326	
rel	4.06397	0.04679	2.01187	0.70561	1.86960	
rel	3.85804	0.02238	2.14911	0.43124	2.58978	
rel	4.12585	0.04332	2.35808	0.71008	1.77044	
rel	4.22987	0.05319	2.30289	0.83828	1.83167	
rel	4.13408	0.05135	2.33390	0.65427	2.32449	
rel	4.16361	0.04530	2.12093	0.84746	1.77585	
rel	4.23034	0.07000	2.21359	0.62741	2.75106	
rel	4.52271	0.09889	2.30663	0.64225	3.06100	
rel	4.06119	0.03982	2.59725	0.47955	3.03112	
rel	4.06682	0.04247	2.29938	0.53011	2.69299	
rel	4.46969	0.07790	2.50229	0.59029	3.32783	
rel	4.14935	0.06110	2.41314	0.50673	2.92002	
rel	4.20301	0.03549	2.29598	0.86129	1.85573	
rel	4.26690	0.06814	2.30082	0.56666	3.14869	
rel	3.99021	0.03479	2.21898	0.67213	1.78044	
rel	4.05388	0.04709	2.16912	0.72580	2.07702	
rel	4.10510	0.04017	2.36333	0.74787	1.99951	
rel	4.18320	0.03859	2.36259	0.85952	1.76246	
rel	3.98922	0.03455	2.26340	0.58465	2.39913	
rel	4.09196	0.03107	2.66238	0.78818	1.77996	
rel	4.04529	0.04094	2.16121	0.72483	1.75852	
rel	3.92999	0.03346	2.48582	0.61163	1.70412	
rel	4.16208	0.03774	2.31942	0.78199	1.86669	
rel	4.00795	0.04350	2.36046	0.47053	2.77019	
rel	4.36937	0.07707	2.25064	0.61672	3.19809	
rel	4.20345	0.05654	2.39823	0.79287	1.79407	
rel	4.10434	0.03664	2.51989	0.56682	2.44887	
rel	4.12662	0.05437	2.35326	0.55915	2.71365	
rel	3.99700	0.04190	2.30836	0.66368	1.79435	
rel	4.23843	0.05342	2.16589	0.53068	3.23247	
rel	3.94193	0.02128	2.52471	0.67345	1.71276	
rel	4.14534	0.04848	2.20571	0.73677	1.77987	
rel	4.21844	0.04426	2.58236	0.80446	1.71551	
rel	4.13596	0.03936	2.45827	0.72668	2.22107	
rel	4.30770	0.05756	2.33183	0.59422	2.91029	
rel	4.20235	0.04887	2.60811	0.77131	1.74510	
rel	4.07325	0.05215	2.24751	0.60119	2.73186	
rel	4.81968	0.12274	2.36443	0.54235	4.70688	
rel	4.14734	0.04369	2.55520	0.62674	2.36300	
rel	4.25455	0.05658	2.36753	0.81851	1.76949	
rel	4.03717	0.02876	2.32891	0.61450	2.30709	
rel	4.10958	0.04986	2.16511	0.77429	1.78825	
rel	4.09754	0.03679	2.41522	0.73786	1.83794	
rel	4.19913	0.06006	2.36627	0.61066	2.93202	
rel	3.93891	0.03605	2.35299	0.62198	1.85617	
rel	4.08799	0.04260	2.57752	0.71783	1.71460	
rel	4.23024	0.05094	2.42254	0.80922	1.72455	
rel	4.31763	0.06664	2.53333	0.83814	1.65583	
rel	3.88210	0.02208	2.45163	0.62101	1.74866	
rel	4.15327	0.04905	2.32273	0.58149	2.73563	
rel	4.14810	0.04274	2.27132	0.80395	1.85480	
rel	4.22857	0.05038	2.34478	0.79286	1.70206	
rel	4.02625	0.04735	2.38184	0.69735	1.71894	
rel	3.92302	0.01721	2.26709	0.64880	1.99855	
rel	4.43694	0.07967	2.31662	0.54905	3.31472	
rel	4.15592	0.05123	1.98799	0.83142	2.00755	
rel	4.00592	0.03340	2.30294	0.66671	2.01408	
rel	4.33965	0.07181	2.15286	0.58600	3.17232	
rel	4.10776	0.03530	2.32304	0.77700	1.82679	
rel	4.30764	0.06296	2.74970	0.89023	1.77087	
rel	3.71074	0.00856	2.45388	0.50822	1.77551	
rel	4.32603	0.07594	2.28225	0.79405	1.78246	
rel	4.20672	0.04671	2.57642	0.86959	1.76212	
rel	4.40647	0.07512	2.32694	0.86952	1.73856	
rel	4.09752	0.03691	2.62448	0.78216	1.63769	
rel	4.21591	0.04575	2.42754	0.84402	1.62077	
rel	4.23818	0.06247	2.07628	0.79646	1.82224	
rel	4.42742	0.08355	2.38598	0.66689	2.98825	
rel	4.01343	0.03664	2.34185	0.71802	1.76093	
rel	4.14758	0.05181	2.15292	0.49000	3.26524	
rel	4.24141	0.06096	2.45029	0.54360	3.11148	
rel	4.22595	0.05632	2.49405	0.80073	1.68406	
rel	4.17991	0.04627	2.52835	0.80071	1.74927	
rel	4.28279	0.06390	2.46476	0.61328	2.89034	
rel	3.94845	0.03112	2.15315	0.59827	2.28747	
rel	4.18604	0.05925	2.37037	0.43129	3.08888	
rel	3.88379	0.02758	2.54016	0.60507	1.72852	
rel	4.53990	0.10471	2.42332	0.49567	3.72857	
rel	4.22803	0.06164	2.33550	0.83117	1.73728	
rel	4.21956	0.04938	2.42446	0.78249	1.68775	
rel	4.24107	0.05154	2.09703	0.89400	1.73540	
rel	4.09063	0.04058	2.39557	0.75455	1.87051	
rel	4.18004	0.05031	2.35989	0.72149	2.05302	
rel	4.23258	0.05472	2.24861	0.86609	1.73119	
rel	4.41555	0.06705	2.23380	0.53400	3.35125	
rel	3.90750	0.02221	2.37738	0.63786	2.06740	
rel	4.61139	0.11002	2.46283	0.52322	3.41463	
rel	4.24892	0.03971	2.09606	0.86979	1.76173	
rel	3.94146	0.01914	2.27585	0.64761	1.79478	
rel	4.35305	0.07749	2.37028	0.61835	3.01397	
rel	4.03118	0.03793	2.09791	0.46078	3.04561	
rel	4.06130	0.04219	2.35701	0.54305	2.65447	
rel	4.06076	0.04504	2.45418	0.74751	1.70624	
rel	4.01027	0.03502	2.20220	0.51154	2.73886	
rel	4.18136	0.03868	2.79211	0.88495	1.65560	
rel	3.84573	0.02754	2.17801	0.60762	1.83876	
rel	3.95778	0.02009	2.42985	0.66771	1.77732	
rel	3.80496	0.02134	2.57054	0.46723	1.83605	
rel	4.23409	0.06616	2.23839	0.56853	3.20376	
rel	3.98293	0.03579	2.49141	0.70504	1.82119	
rel	4.16685	0.04154	2.57301	0.83436	1.74667	
rel	3.88842	0.02137	2.33955	0.59919	2.11644	
rel	4.22793	0.04961	2.07985	0.81513	1.80937	
rel	4.09546	0.05033	2.27586	0.59807	2.82063	
rel	4.04102	0.03228	2.35644	0.73889	1.79440	
rel	4.34441	0.08151	2.41150	0.81698	1.75348	
rel	4.11653	0.05862	2.39804	0.44987	2.97602	
rel	4.05405	0.03633	2.58250	0.74683	1.77312	
rel	3.96128	0.02983	2.49942	0.66337	1.64214	
rel	4.02517	0.04383	2.40782	0.45016	2.81934	
rel	4.08468	0.03302	2.24590	0.76180	1.99172	
rel	4.34919	0.07938	1.98790	0.88406	1.72489	
rel	4.26100	0.05110	2.21445	0.80726	1.80389	
rel	4.06712	0.03713	2.21111	0.68819	1.95561	
rel	4.24341	0.06050	2.52570	0.81621	1.70334	
rel	3.88518	0.03544	2.22827	0.23440	3.45669	
rel	3.88883	0.01530	2.21184	0.68412	1.81618	
rel	4.09954	0.03900	2.37389	0.76429	1.95089	
rel	3.97577	0.02726	2.35678	0.62016	2.18272	
rel	4.28717	0.07170	2.62762	0.67114	2.49866	
rel	4.18309	0.05080	2.14203	0.79095	1.78761	
rel	4.17677	0.04578	2.22745	0.74983	2.08136	
rel	4.27909	0.06783	2.25411	0.46986	3.25025	
rel	4.06853	0.02818	2.50867	0.82424	1.67822	
rel	4.01493	0.03648	2.31861	0.70064	1.85478	
rel	4.53989	0.08995	2.49688	0.57065	3.57690	
rel	4.09460	0.05047	2.37016	0.55587	2.64199	
rel	3.84951	0.02683	2.22582	0.51737	1.84628	
rel	4.13681	0.04927	2.18746	0.78024	1.72311	
rel	4.10747	0.04111	2.16579	0.82060	1.66024	
rel	4.02279	0.03816	2.41031	0.75953	1.74066	
rel	4.10113	0.04270	2.33331	0.74289	1.81481	
rel	4.05799	0.04745	2.08649	0.43488	3.27200	
rel	4.03391	0.03066	2.11989	0.72341	1.76202	
rel	3.93411	0.03231	2.17761	0.44283	2.74655	
rel	4.14226	0.03342	2.20906	0.80458	1.69015	
rel	4.28446	0.05905	2.09598	0.83016	1.92688	
rel	3.99131	0.04100	2.34542	0.67042	1.77710	
rel	4.42933	0.08214	2.24922	0.54788	3.35172	
rel	4.36285	0.06789	2.56744	0.81614	1.80014	
rel	3.98919	0.02545	2.50399	0.73208	1.67439	
rel	4.28657	0.04870	2.95819	0.89975	1.72738	
rel	4.06794	0.03581	2.29247	0.79083	1.74988	
rel	4.45811	0.09301	2.37108	0.50798	3.63581	
rel	4.22063	0.04745	2.37594	0.74412	1.91168	
rel	4.26212	0.05761	2.22819	0.52250	3.17233	
rel	4.15169	0.03430	2.47168	0.82373	1.72467	
rel	4.25646	0.06415	2.40501	0.53577	3.05934	
rel	4.20974	0.06798	2.36909	0.55074	2.93642	
rel	4.24513	0.05112	2.35149	0.83310	1.72154	
rel	4.30471	0.05938	2.19559	0.89399	1.77530	
rel	4.10843	0.05208	2.14782	0.73594	1.73738	
rel	3.84895	0.02153	2.49444	0.61871	1.89809	
rel	3.85756	0.02610	2.48669	0.53531	1.91188	
rel	4.07202	0.04664	2.38195	0.59362	2.67577	
rel	4.46874	0.09846	2.38332	0.59169	3.18167	
rel	4.14922	0.04973	2.61056	0.65164	2.23118	
rel	4.14212	0.05890	2.20195	0.44782	3.19909	
rel	4.07512	0.02836	2.40776	0.77594	1.80615	
rel	4.15627	0.06025	2.41868	0.58950	2.86983	
rel	4.18454	0.05568	2.05965	0.78024	1.74338	
rel	3.92375	0.02911	2.49114	0.66411	1.68515	
rel	4.14553	0.04458	2.73483	0.77331	1.72118	
rel	4.01819	0.03446	2.30604	0.65615	1.78563	
rel	4.11941	0.04037	2.42860	0.78797	1.68579	
rel	4.31850	0.05076	2.11343	0.85258	1.86079	
rel	4.18051	0.05622	2.45079	0.81836	1.84741	
rel	4.12734	0.04485	2.42781	0.65262	2.54143	
rel	4.32166	0.07300	2.44008	0.38463	3.57542	
rel	4.18234	0.04367	2.67673	0.83161	1.72462	
rel	4.00441	0.04968	2.37164	0.55230	2.70118	
rel	4.13892	0.04566	2.29333	0.58659	2.63440	
rel	4.25094	0.05684	2.35340	0.78142	1.74274	
rel	3.91365	0.02250	2.37220	0.53462	2.35557	
rel	4.18506	0.05332	2.14981	0.83486	1.77404	
rel	4.37404	0.07013	2.36375	0.61418	3.19797	
rel	4.16908	0.04931	2.33617	0.79072	1.78808	
rel	4.31595	0.06041	2.40776	0.89535	1.77019	
rel	4.32856	0.05655	2.92033	0.88490	1.67537	
rel	4.18826	0.05383	2.22783	0.78253	1.87428	
rel	3.86509	0.03366	2.18833	0.58861	1.84399	
rel	3.89538	0.02361	2.12403	0.63928	2.07509	
rel	4.28905	0.03957	2.40704	0.86924	1.77721	
rel	4.14394	0.05342	2.52465	0.66811	2.55467	
rel	4.23796	0.05495	2.53857	0.54677	2.87874	
rel	3.96404	0.03493	2.26797	0.59124	2.20143	
rel	4.23799	0.05985	2.26707	0.48423	3.27239	
rel	3.94139	0.02842	2.28987	0.63521	2.00837	
rel	4.24161	0.05654	1.91291	0.83552	1.85284	
rel	4.22404	0.03950	2.45544	0.83339	1.90255	
rel	4.23917	0.05116	2.26689	0.86140	1.79037	
rel	3.74849	0.01992	2.17285	0.47090	2.27832	
rel	3.94005	0.03934	2.27041	0.64643	1.95031	
rel	4.67948	0.12223	2.52893	0.64243	3.32258	
rel	4.21825	0.06105	2.39325	0.56471	3.12570	
rel	4.14192	0.04711	2.34741	0.77512	1.78995	
rel	4.05292	0.03538	2.30182	0.76248	1.78086	
rel	4.11627	0.04402	2.46519	0.67371	1.89360	
rel	3.88509	0.02259	2.35801	0.64883	2.04655	
rel	4.25108	0.05869	2.33361	0.85860	1.74933	
rel	4.13754	0.04724	2.50091	0.78312	1.85377	
rel	4.16371	0.04928	2.02510	0.74595	2.00358	
rel	4.16951	0.03986	2.32920	0.84644	1.94461	
rel	4.01032	0.03062	2.27805	0.69138	1.89130	
rel	3.94006	0.03972	2.15401	0.43759	2.85454	
rel	4.01398	0.03263	2.28904	0.67871	2.07963	
rel	4.14485	0.05554	2.43765	0.56225	2.78083	
rel	4.26059	0.06934	2.30816	0.56633	2.92045	
rel	4.11468	0.03735	2.21021	0.69616	2.03757	
rel	4.28192	0.04743	2.40705	0.86850	1.72104	
rel	4.30635	0.04301	2.91849	0.88254	1.71631	
rel	4.13979	0.05126	1.95756	0.82290	1.66287	
rel	4.13177	0.06315	2.14030	0.50335	2.87976	
rel	4.03846	0.03804	2.36267	0.72052	2.09943	
rel	4.09337	0.04406	2.11582	0.76894	1.73087	
rel	4.16011	0.04889	2.24803	0.79431	1.80911	
rel	4.27586	0.06766	2.47920	0.57610	2.89627	
rel	4.19272	0.04539	2.77008	0.79632	1.71788	
rel	4.23829	0.06964	2.33595	0.53503	3.09301	
rel	4.27944	0.05275	2.51588	0.85276	1.68842	
rel	4.24197	0.07216	2.05924	0.78870	1.68003	
rel	4.43669	0.06616	2.52861	0.86663	1.66120	
rel	4.28418	0.04414	2.68643	0.87397	1.73884	
rel	4.10024	0.04833	2.08168	0.38468	3.23575	
rel	4.28437	0.05719	2.24778	0.52831	3.48461	
rel	4.00356	0.02769	2.49208	0.67341	1.77464	
rel	4.06987	0.04191	2.16652	0.74207	1.86415	
rel	4.15266	0.03751	2.29536	0.76742	1.93517	
rel	4.16426	0.05674	2.33869	0.60292	2.88231	
rel	4.07377	0.05259	2.11841	0.64466	2.37024	
rel	3.94288	0.03523	2.36022	0.66090	1.77378	
rel	3.96149	0.02422	2.65957	0.73705	1.65867	
rel	4.00407	0.04616	2.18694	0.55372	2.70242	
rel	4.25605	0.06392	2.26786	0.63156	3.14259	
rel	4.05311	0.04127	2.35563	0.79074	1.85621	
rel	3.98786	0.03706	2.30139	0.49528	2.66083	
rel	4.24792	0.04788	2.48464	0.74929	1.77688	
rel	4.15393	0.04820	2.41347	0.74052	1.76512	
rel	3.87994	0.02414	2.17092	0.64621	1.74032	
rel	4.15011	0.03102	2.61195	0.80021	1.81775	
rel	3.99797	0.03805	2.34890	0.65785	2.03522	
rel	4.22748	0.04512	2.42002	0.83540	1.71239	
rel	4.10425	0.05022	2.44616	0.65066	2.52432	
rel	3.79476	0.03022	2.34765	0.51621	2.18069	
rel	4.17839	0.05232	2.16199	0.81397	1.80241	
rel	3.94512	0.02998	2.26103	0.40610	2.83976	
rel	4.06260	0.04321	2.35184	0.75244	1.80429	
rel	3.96369	0.01930	2.26525	0.74409	1.78727	
rel	3.87365	0.02869	2.36200	0.42887	2.61224	
rel	4.20274	0.04132	2.24462	0.82326	1.85507	
rel	4.09241	0.03319	2.16071	0.82319	1.76701	
rel	4.24363	0.05654	2.16563	0.48126	3.55163	
rel	4.10674	0.03907	2.60403	0.72618	1.88018	
rel	3.92844	0.02702	2.38507	0.68253	1.84308	
rel	4.19471	0.04975	2.26461	0.79499	1.81797	
rel	4.10086	0.03186	2.44866	0.83634	1.67755	
rel	4.11414	0.04428	2.44897	0.76509	1.82242	
rel	4.04384	0.03691	2.22051	0.50852	2.91669	
rel	4.14948	0.04856	2.09619	0.44422	3.67363	
rel	3.83056	0.01636	2.34243	0.62998	1.98101	
rel	3.97322	0.03413	2.18790	0.73497	1.84263	
rel	3.87460	0.02471	2.20589	0.62641	1.75065	
rel	4.36184	0.06979	2.48035	0.80155	1.66745	
rel	4.22764	0.04007	2.80093	0.81719	1.73152	
rel	4.46052	0.07411	2.30542	0.89915	1.91668	
rel	4.04260	0.04575	2.48063	0.72161	2.21991	
rel	4.08704	0.04335	2.20519	0.77198	1.72750	
rel	4.40607	0.08651	2.30296	0.63071	2.91527	
rel	3.96522	0.04097	2.21834	0.64895	1.78298	
rel	3.83797	0.01164	2.30224	0.58499	1.81947	
rel	4.14440	0.03952	2.30351	0.75936	1.72550	
rel	4.29725	0.06120	2.03851	0.81272	1.94931	
rel	4.11983	0.05902	2.04800	0.71123	1.98734	
rel	4.17524	0.04419	2.25781	0.75362	1.80279	
rel	4.06863	0.04091	2.54762	0.70181	2.04339	
rel	4.21108	0.05896	2.31257	0.83167	1.73052	
rel	4.14959	0.05439	2.46216	0.61049	2.65770	
rel	4.27342	0.05136	2.90828	0.85893	1.71146	
rel	4.24430	0.05366	2.22638	0.86851	1.71979	
rel	4.06548	0.04875	2.19709	0.70946	1.87027	
rel	3.92753	0.02941	2.36013	0.66731	1.67118	
rel	4.12770	0.04726	2.45886	0.73110	1.78520	
rel	4.33608	0.05709	2.57097	0.82039	1.78724	
rel	3.85694	0.01794	2.35061	0.64574	2.07632	
rel	4.11530	0.04760	2.34938	0.52724	2.93582	
rel	4.30525	0.06467	2.24318	0.59435	3.36021	
rel	4.11597	0.04979	2.24849	0.73956	1.87964	
rel	4.00553	0.04235	2.35973	0.54737	2.50246	
rel	4.11540	0.04241	2.34718	0.75969	1.74919	
rel	4.28620	0.07445	2.32302	0.72757	2.04959	
rel	4.14358	0.04491	2.23538	0.78302	1.89870	
rel	4.04960	0.02364	2.42987	0.78287	1.74130	
rel	4.13343	0.03945	2.62183	0.77450	1.69958	
rel	4.07473	0.04304	2.20102	0.49304	2.93077	
rel	4.30878	0.05607	2.75712	0.87381	1.72550	
rel	3.99673	0.04550	2.06539	0.64127	1.85389	
rel	4.29053	0.05051	2.61399	0.83982	1.81726	
rel	4.22145	0.04936	2.44136	0.78793	1.76795	
rel	3.79321	0.01665	2.13920	0.55280	2.05827	
rel	3.89221	0.02284	2.49312	0.73163	1.70234	
rel	4.17732	0.05687	2.46236	0.74697	1.80709	
rel	4.24170	0.04725	2.32845	0.78287	1.89783	
rel	4.05192	0.03478	2.31378	0.75729	1.70669	
rel	3.93160	0.04005	2.11588	0.60536	1.90170	
rel	4.12904	0.03312	2.10393	0.74988	1.78977	
rel	4.23595	0.05000	2.24545	0.73601	1.85287	
rel	3.87266	0.02192	2.20675	0.58170	1.69295	
rel	4.17825	0.05409	2.49197	0.78404	1.70133	
rel	4.04875	0.03880	2.34566	0.74428	1.83601	
rel	4.08844	0.04206	2.06219	0.81166	1.98988	
rel	4.33958	0.05703	2.61831	0.85624	1.75414	
rel	4.15786	0.04836	2.67155	0.79893	1.74035	
rel	4.26861	0.06516	2.31616	0.83639	1.74422	
rel	4.33751	0.06122	2.61797	0.84547	1.68780	
rel	4.10101	0.04029	2.38197	0.73381	1.77362	
rel	4.18084	0.05068	2.30402	0.81253	1.84735	
rel	3.93426	0.03221	2.28874	0.65170	1.95935	
rel	4.18712	0.05314	2.47722	0.80424	1.66587	
rel	4.22004	0.06944	2.18641	0.81850	1.74471	
rel	4.30862	0.07095	1.94787	0.87127	1.82929	
rel	4.15137	0.04249	2.50987	0.81240	1.67908	
rel	3.92828	0.02093	2.32609	0.62577	1.76113	
rel	4.14238	0.04642	2.34989	0.75151	1.83665	
rel	3.78745	0.01142	2.23146	0.61166	1.76551	
rel	4.31836	0.05892	2.47011	0.79453	1.72434	
rel	4.20733	0.05293	2.26907	0.77956	1.82404	
rel	4.04685	0.03110	2.44233	0.71583	1.74445	
rel	4.12041	0.06237	2.34957	0.41798	3.44448	
rel	3.84787	0.01808	2.42984	0.53829	2.10336	
rel	4.18268	0.04266	2.49927	0.88292	1.83610	
rel	4.03883	0.04014	2.39734	0.65903	1.72037	
rel	4.12298	0.05076	2.20547	0.81327	1.73469	
rel	4.33796	0.05698	2.56096	0.87729	1.77095	
rel	3.72705	0.01158	2.19440	0.42262	2.16409	
rel	4.21803	0.04411	2.39075	0.78848	1.77997	
rel	4.09464	0.03706	2.30451	0.78987	1.79428	
rel	4.01891	0.03551	2.21889	0.70988	1.74402	
rel	4.22371	0.03543	2.09769	0.83657	1.87690	
rel	4.21000	0.04164	2.35010	0.83640	1.78742	
rel	4.35670	0.06377	2.01517	0.89972	1.73732	
rel	4.21843	0.05083	2.11369	0.83322	1.99165	
rel	4.29232	0.06530	2.21832	0.86228	1.72980	
rel	4.06318	0.02651	2.33119	0.76951	1.69596	
rel	3.97400	0.04282	2.25117	0.56179	2.39465	
rel	4.22243	0.05616	2.49201	0.80832	1.71899	
rel	4.05895	0.04115	2.45794	0.76715	1.64668	
rel	4.15114	0.04769	2.16510	0.73684	2.03920	
rel	4.22093	0.05086	2.28208	0.81582	1.84553	
rel	4.13922	0.04663	2.34610	0.79500	1.68043	
rel	4.07592	0.04705	2.18656	0.69742	1.71404	
rel	4.11017	0.04967	2.50295	0.63838	2.36735	
rel	4.12566	0.03868	2.18642	0.81025	2.04565	
rel	4.12088	0.04362	2.09772	0.77457	1.74361	
rel	4.39206	0.06589	2.63930	0.87934	1.69233	
rel	4.18930	0.05631	2.32990	0.75231	1.88615	
rel	4.32949	0.06034	2.33730	0.88585	1.68880	
rel	4.17576	0.04286	2.75787	0.76587	1.71027	
rel	4.16179	0.04048	2.48070	0.74692	1.80153	
rel	4.26995	0.06105	2.26127	0.80433	1.75118	
rel	4.18597	0.06105	2.33539	0.76362	1.75493	
rel	4.19515	0.04707	2.52376	0.80408	1.76375	
rel	4.24443	0.04995	2.53075	0.80381	1.89248	
rel	4.06683	0.02411	2.51275	0.83697	1.74444	
rel	4.20703	0.04312	2.90821	0.85880	1.62908	
rel	4.17261	0.05166	2.39540	0.79475	1.72608	
rel	4.04892	0.03387	2.55185	0.79233	1.77798	
rel	4.17369	0.05409	2.67325	0.75760	1.69572	
rel	3.91833	0.02704	2.10665	0.61369	2.04007	
rel	4.28163	0.06604	2.14889	0.82510	1.90464	
rel	4.16504	0.04710	2.31119	0.76294	1.75973	
rel	3.93553	0.03172	2.33991	0.65277	1.99345	
rel	4.26531	0.04773	2.18888	0.84150	1.83622	
rel	4.07005	0.03731	2.14257	0.76371	1.72423	
rel	3.90552	0.02098	2.48992	0.69165	1.71721	
rel	3.85381	0.01583	2.56176	0.60470	1.73828	
rel	3.96758	0.03608	2.22089	0.70050	1.68468	
rel	4.19906	0.05740	2.21449	0.82161	1.68359	
rel	4.37266	0.05739	2.47075	0.88508	1.69088	
rel	4.16207	0.05330	2.09700	0.47624	3.30110	
rel	4.03344	0.03007	2.48929	0.75234	1.77666	
rel	4.24368	0.05094	2.15996	0.82891	1.77254	
rel	4.16148	0.05628	2.39067	0.66683	2.27562	
rel	4.02437	0.03492	2.06256	0.66802	1.84320	
rel	4.14000	0.04592	2.54509	0.79664	1.82291	
rel	4.18553	0.04022	2.65990	0.85132	1.68110	
rel	4.14678	0.04152	2.58539	0.80065	1.77177	
rel	3.85823	0.02773	2.13515	0.58229	1.82142	
rel	4.21275	0.04108	2.72111	0.88545	1.69354	
rel	3.73390	0.01205	2.15663	0.54877	1.99124	
rel	4.13136	0.03869	2.65017	0.76302	1.70302	
rel	4.24965	0.05589	2.53247	0.79114	1.76418	
rel	4.23148	0.05116	2.09619	0.84739	1.79215	
rel	4.06743	0.03999	2.08844	0.75715	1.73173	
rel	4.33814	0.06382	2.23894	0.82652	1.85420	
rel	4.34074	0.06528	2.36245	0.86078	1.70601	
rel	3.98852	0.02994	2.40267	0.72720	1.80234	
rel	4.12600	0.04056	2.28627	0.66529	2.09506	
rel	4.15348	0.05173	2.31345	0.50854	3.14195	
rel	3.84205	0.02444	2.25535	0.59667	1.80244	
rel	4.20543	0.04877	2.53791	0.79864	1.87171	
rel	3.86698	0.02449	2.06109	0.57467	1.91307	
rel	4.24169	0.05392	2.48074	0.81133	1.72553	
rel	4.06720	0.03721	2.27261	0.70330	1.76544	
rel	4.07217	0.03561	2.26130	0.61702	2.39965	
rel	4.27433	0.05383	2.57448	0.77084	1.71294	
rel	4.37636	0.06390	2.26271	0.88769	1.75007	
rel	4.27582	0.04949	2.48167	0.89679	1.73262	
rel	4.13455	0.03859	2.12967	0.76021	2.00654	
rel	4.13545	0.05859	2.46043	0.62533	2.21706	
rel	3.98410	0.02436	1.95804	0.71503	1.83891	
rel	3.83312	0.01939	2.27675	0.63075	1.93172	
rel	4.29670	0.05775	2.38230	0.61658	2.83240	
rel	4.19722	0.04786	2.32290	0.79048	1.74924	
rel	4.21319	0.04781	2.29074	0.76573	2.14593	
rel	4.04211	0.03660	2.36655	0.64011	2.27515	
rel	4.17520	0.04480	2.23560	0.81602	2.04676	
rel	4.10758	0.04686	2.19987	0.67855	2.14831	
rel	4.18423	0.06333	1.94080	0.77134	1.90714	
rel	4.11605	0.04403	2.09284	0.65682	2.15031	
rel	4.15733	0.03791	2.45088	0.80455	1.78028	
rel	4.04292	0.04710	2.26984	0.68143	1.75954	
rel	4.23055	0.04859	2.53600	0.86337	1.82735	
rel	4.39408	0.06952	2.10684	0.85819	1.72151	
rel	4.09445	0.03306	2.16605	0.82757	1.75464	
rel	3.98782	0.03618	2.55653	0.62948	1.71281	
rel	4.09347	0.04348	2.45727	0.73953	1.67852	
rel	4.13014	0.05299	2.38079	0.74716	1.77635	
rel	4.09570	0.03779	2.34539	0.77706	1.78144	
rel	4.22048	0.05040	2.53329	0.83022	1.71627	
rel	4.27231	0.06716	2.50991	0.81472	1.80492	
rel	4.43345	0.07793	2.65697	0.85762	1.75366	
rel	3.99565	0.03708	2.21622	0.50719	2.62072	
rel	3.93229	0.03402	2.21197	0.47603	2.36857	
rel	3.97675	0.03424	2.46499	0.59878	2.38012	
rel	4.07884	0.03336	2.83227	0.76564	1.73695	
rel	4.21563	0.06522	2.82396	0.83104	1.66288	
rel	4.37072	0.06182	2.89923	0.88578	1.69767	
rel	4.03701	0.04176	2.33411	0.78051	1.72425	
rel	4.22910	0.05921	2.20943	0.81454	1.87237	
rel	4.13474	0.03957	2.38393	0.72319	1.79389	
rel	3.94790	0.03416	2.30230	0.69820	1.73561	
rel	4.03297	0.03306	2.35145	0.64763	2.26234	
rel	3.81701	0.01314	2.45496	0.58585	1.69441	
rel	4.12981	0.03647	2.23918	0.75701	1.85774	
rel	3.87411	0.03162	2.58487	0.62486	1.70207	
rel	4.28751	0.05172	2.46930	0.85264	1.71099	
rel	4.18869	0.05347	2.62486	0.78199	1.74782	
rel	3.99043	0.03251	2.37037	0.68645	1.94486	
rel	4.01329	0.02459	2.34777	0.64526	1.77968	
rel	4.13695	0.04436	2.42446	0.78582	1.70962	
rel	4.21843	0.05447	2.33310	0.84204	1.82126	
rel	4.12620	0.03495	2.86532	0.80997	1.75605	
rel	4.12358	0.04525	2.17998	0.79514	1.67917	
rel	4.34997	0.06425	2.64006	0.84082	1.80920	
rel	4.39547	0.07414	2.82660	0.87306	1.69490	
rel	4.19330	0.05450	2.30689	0.73925	1.75854	
rel	4.01006	0.03710	2.27800	0.62964	1.72112	
rel	3.97523	0.02860	2.16350	0.70677	1.98981	
rel	4.09607	0.03789	2.11062	0.79316	1.79581	
rel	4.01657	0.02361	2.33683	0.73172	1.84535	
rel	4.09598	0.03509	2.34230	0.76408	1.90503	
rel	3.81769	0.02371	2.12541	0.57608	1.79800	
rel	4.42456	0.07227	2.84168	0.85110	1.69574	
rel	4.03635	0.03364	2.18812	0.72686	1.96289	
rel	3.86864	0.01863	2.57780	0.61993	1.65708	
rel	4.06184	0.04046	2.70493	0.73575	1.67949	
rel	3.97511	0.03742	2.21865	0.50699	2.69538	
rel	3.98603	0.02937	2.30135	0.68639	1.87761	
rel	4.15049	0.04202	2.45974	0.78653	1.67756	
rel	4.13246	0.03951	2.29856	0.80731	1.87947	
rel	4.10583	0.04432	2.45045	0.74590	1.77299	
rel	4.27774	0.06053	2.18234	0.44937	3.93388	
rel	3.89968	0.03386	2.32577	0.63651	2.06377	
rel	4.28236	0.04874	2.50897	0.86184	1.68087	
rel	3.99170	0.04611	2.50186	0.66693	1.74161	
rel	4.33131	0.06044	2.36536	0.54510	3.10596	
rel	4.07641	0.03528	2.35384	0.78800	1.66311	
rel	4.11797	0.04177	2.17164	0.61599	2.88749	
rel	4.11452	0.03923	2.54066	0.79212	1.80873	
rel	3.70207	0.01555	2.14746	0.49656	1.78552	
rel	4.16062	0.06006	2.05233	0.73224	1.81119	
rel	4.19055	0.05221	2.33594	0.86629	1.74478	
rel	4.05805	0.03745	2.32893	0.73983	1.77748	
rel	3.94044	0.03197	2.26108	0.67569	2.06389	
rel	4.07209	0.03812	2.27373	0.79116	1.76167	
rel	4.18802	0.05739	2.99369	0.77340	1.74754	
rel	4.09448	0.05094	2.40108	0.62494	2.47477	
rel	4.10547	0.03987	2.15526	0.81534	1.74075	
rel	4.14093	0.04674	2.48705	0.74063	1.80017	
rel	4.03908	0.03461	1.90574	0.75278	1.86107	
rel	3.91257	0.02542	2.60055	0.62316	1.69759	
rel	4.13288	0.05251	2.41926	0.69812	1.79199	
rel	4.11164	0.04061	2.17384	0.82076	1.72921	
rel	4.13054	0.04439	2.29100	0.73483	1.80699	
rel	4.17265	0.05203	2.11794	0.75937	1.99484	
rel	4.11005	0.04829	2.38614	0.80465	1.66676	
rel	4.05539	0.03578	2.19287	0.79030	1.86889	
rel	4.15193	0.05361	1.97500	0.80089	1.88511	
rel	4.17191	0.04001	2.46028	0.76343	1.84212	
rel	4.01468	0.03519	2.29153	0.69567	1.79589	
rel	4.13601	0.05924	2.29748	0.71148	1.74257	
rel	4.32151	0.05952	2.50267	0.84500	1.74300	
rel	3.65562	0.01097	2.26754	0.48912	1.81681	
rel	4.09889	0.03731	2.75568	0.70724	1.79451	
rel	4.17543	0.05453	2.21453	0.74874	1.81210	
rel	4.11540	0.03986	2.24963	0.80009	1.72725	
rel	3.90242	0.02419	2.29360	0.70382	1.75600	
rel	4.24355	0.04916	2.27001	0.83007	1.71961	
rel	4.06841	0.05302	2.32711	0.42332	3.11872	
rel	3.78068	0.01736	2.20560	0.55761	2.01753	
rel	4.16608	0.05966	2.35693	0.68889	2.50728	
rel	3.90376	0.02449	2.42936	0.60038	1.69360	
rel	4.30302	0.04938	2.88865	0.86745	1.72179	
rel	4.33774	0.06030	2.55651	0.86187	1.67252	
rel	4.13004	0.04650	2.45194	0.74648	1.76749	
rel	4.01358	0.02993	2.33100	0.72196	1.78654	
rel	3.88355	0.02093	2.34734	0.53812	1.88729	
rel	4.02051	0.03844	2.28301	0.73456	1.87759	
rel	4.11332	0.04248	2.35498	0.71052	1.80081	
rel	3.92214	0.02507	2.07245	0.37006	3.13380	
rel	4.30703	0.06500	2.29863	0.87064	1.66544	
rel	3.92756	0.02640	2.23318	0.68250	1.78373	
rel	4.17981	0.05169	2.37128	0.76224	1.82296	
rel	4.20369	0.04776	2.35454	0.75543	1.79650	
rel	4.16385	0.03520	2.10464	0.81973	1.96919	
rel	4.20096	0.05347	2.34193	0.75555	1.77358	
rel	4.07571	0.03868	2.64355	0.72886	1.65406	
rel	4.01261	0.03580	2.63119	0.69049	1.79798	
rel	4.09069	0.03806	2.33933	0.79773	1.74352	
rel	3.97646	0.03569	2.21468	0.69923	2.09747	
rel	4.29022	0.06005	2.22753	0.86791	1.75174	
rel	4.04126	0.05382	2.39037	0.54853	2.74200	
rel	4.18896	0.05357	2.41097	0.82070	1.83673	
rel	4.23138	0.05889	2.25265	0.80089	1.72181	
rel	4.00983	0.03175	2.48840	0.68477	1.80160	
rel	4.23939	0.05988	2.11066	0.79954	1.99939	
rel	4.21268	0.06574	2.31503	0.67098	2.25695	
rel	4.27771	0.06008	2.24627	0.84246	1.73217	
rel	4.04497	0.04251	2.24552	0.68743	1.95198	
rel	3.91779	0.02679	2.31406	0.74597	1.71151	
rel	4.17225	0.05452	2.11620	0.75638	1.91430	
rel	3.96348	0.03040	2.22194	0.81588	1.76106	
rel	3.69176	0.01349	2.08849	0.37005	2.46483	
rel	4.25242	0.03764	2.80070	0.88516	1.70782	
rel	4.06629	0.03526	2.36701	0.75930	1.77847	
rel	3.99428	0.02680	2.53692	0.71149	1.73567	
rel	4.09494	0.03353	2.47417	0.74409	1.71995	
rel	4.10920	0.04783	2.43489	0.72803	1.83535	
rel	4.02993	0.04303	2.33096	0.73984	1.82551	
rel	3.92863	0.03078	2.12169	0.63876	2.17388	
rel	4.19466	0.05091	2.10973	0.73281	1.91199	
rel	4.14503	0.03985	2.36366	0.79033	1.68643	
rel	4.33329	0.07165	2.46447	0.81348	1.87862	
rel	4.11860	0.05637	2.55939	0.72546	1.87830	
rel	4.08460	0.03661	2.35786	0.76882	1.71795	
rel	4.12887	0.04631	2.06132	0.81344	1.90204	
rel	3.93186	0.02484	2.56768	0.76472	1.78001	
rel	4.03788	0.03947	2.20393	0.71700	1.81920	
rel	4.01289	0.04285	2.41868	0.69672	1.74254	
rel	4.19282	0.04734	2.57899	0.81565	1.77365	
rel	4.21077	0.05883	2.21163	0.76497	1.82375	
rel	4.39818	0.06483	2.17494	0.89141	1.73091	
rel	4.15048	0.04474	2.69445	0.76076	1.67944	
rel	4.13620	0.05004	2.25915	0.76918	1.69422	
rel	3.92031	0.02065	2.48577	0.69751	1.78230	
rel	4.35011	0.07100	2.49174	0.85321	1.70234	
rel	4.02776	0.04115	2.36872	0.69060	1.76213	
rel	4.11023	0.04047	2.38314	0.72440	1.78497	
rel	4.13807	0.04333	2.25071	0.80626	1.64276	
rel	4.07787	0.03307	2.24261	0.76895	1.73027	
rel	4.11474	0.05010	2.39366	0.80249	1.70665	
rel	4.14829	0.02644	2.67565	0.86889	1.77260	
rel	4.15429	0.03950	2.97732	0.79895	1.66423	
rel	4.11951	0.04374	2.39213	0.74595	1.71778	
rel	4.41233	0.06721	2.71088	0.86329	1.71573	
rel	3.98938	0.04214	2.36917	0.68486	1.60603	
rel	4.48746	0.07246	2.26919	0.64249	3.50300	
rel	4.24549	0.05594	2.52560	0.79324	1.70530	
rel	4.33592	0.06202	2.61211	0.82913	1.72091	
rel	4.27313	0.05072	2.22854	0.80785	1.93546	
rel	4.11512	0.03968	2.80935	0.71621	1.73219	
rel	4.15132	0.04995	2.44461	0.70610	1.72705	
rel	3.80554	0.01336	2.42251	0.50837	2.25134	
rel	4.09490	0.04803	2.27433	0.74574	1.76244	
rel	4.19117	0.06686	2.37339	0.47556	2.85187	
rel	4.24044	0.05141	2.44395	0.78844	2.03444	
rel	4.13303	0.04374	2.14767	0.69047	1.81729	
rel	3.93378	0.03374	2.36790	0.69077	1.89811	
rel	4.13983	0.04877	2.45568	0.75290	1.81174	
rel	4.06488	0.04341	2.31829	0.42128	3.07427	
rel	4.27302	0.05824	2.88923	0.89114	1.67084	
rel	4.09019	0.04280	2.37617	0.72210	1.81150	
rel	4.13199	0.04390	2.32224	0.76918	1.77040	
rel	4.08589	0.04527	2.36443	0.73444	1.77018	
rel	4.08170	0.04457	2.30068	0.78615	1.66837	
rel	4.21014	0.04084	2.82959	0.85161	1.74029	
rel	3.93677	0.02961	2.22691	0.63050	1.73173	
rel	4.14993	0.03412	2.55225	0.85633	1.82585	
rel	4.15898	0.04403	2.38539	0.73107	2.06711	
rel	4.15282	0.02741	2.89386	0.84541	1.69866	
rel	3.82550	0.01304	2.26007	0.56332	1.80091	
rel	3.64033	0.00889	2.33407	0.35276	2.25462	
rel	4.33104	0.07355	2.47783	0.83318	1.71049	
rel	3.89081	0.02488	2.17078	0.58877	1.95255	
rel	4.26888	0.06270	2.23454	0.74430	1.99652	
rel	4.24419	0.05353	2.49174	0.84613	1.74399	
rel	4.27079	0.05534	2.29368	0.81235	1.81469	
rel	4.31513	0.06649	2.29895	0.88454	1.70181	
rel	4.20151	0.04994	2.38095	0.73232	1.69415	
rel	4.08215	0.04488	2.32154	0.70849	1.80103	
rel	4.03416	0.03460	2.39948	0.72605	1.80585	
rel	4.20486	0.05349	2.47678	0.80131	1.73597	
rel	4.08672	0.03574	2.11024	0.78792	1.80514	
rel	4.09729	0.05690	2.22898	0.82965	1.70275	
rel	3.86268	0.01989	2.62985	0.60930	1.70666	
rel	3.75060	0.01778	2.20875	0.45853	2.24956	
rel	3.88856	0.02867	2.38130	0.59026	1.76712	
rel	4.27185	0.05358	2.54133	0.86835	1.77391	
rel	4.06098	0.02970	2.37453	0.77390	1.82066	
rel	4.21081	0.05623	2.34344	0.82240	1.71744	
rel	4.04552	0.03834	2.30137	0.65118	1.91117	
rel	4.02141	0.03617	2.55604	0.70459	1.67602	
rel	4.00666	0.03370	2.36891	0.68481	1.76147	
rel	4.17406	0.04160	2.85686	0.83927	1.76746	
rel	4.32105	0.06076	2.42555	0.82807	1.70055	
rel	4.22165	0.05138	2.28548	0.76831	1.90917	
rel	4.16421	0.04659	2.12143	0.81928	1.80036	
rel	4.37104	0.07575	2.33363	0.87176	1.69338	
rel	4.10227	0.03908	2.22862	0.80084	1.82386	
rel	4.39607	0.08083	2.40585	0.84415	1.69894	
rel	4.05734	0.02064	2.34539	0.73863	1.78272	
rel	4.15301	0.04104	2.20350	0.81387	1.77357	
rel	4.15040	0.05325	2.68633	0.79188	1.70346	
rel	4.10149	0.03587	2.28639	0.76210	1.81696	
rel	4.14594	0.04732	2.71948	0.67967	1.78382	
rel	3.79318	0.02321	2.40831	0.55174	1.72230	
rel	4.28011	0.05849	2.27594	0.85949	1.78318	
rel	4.21703	0.04127	2.34727	0.87568	1.89745	
rel	3.99352	0.04061	2.24052	0.72080	1.92708	
rel	4.27144	0.05629	2.38606	0.84649	1.72667	
rel	4.28422	0.05881	2.13100	0.82635	1.94188	
rel	4.09977	0.04061	2.35260	0.77007	1.69157	
rel	4.25291	0.06491	2.21551	0.83961	1.81740	
rel	3.94319	0.03610	2.18626	0.43580	2.76068	
rel	4.02927	0.04268	2.29674	0.71241	1.85508	
rel	4.18274	0.04894	2.16038	0.78698	1.76514	
rel	3.72675	0.01497	2.09210	0.47482	1.84737	
rel	3.87419	0.02936	2.40672	0.53232	1.72347	
rel	4.06404	0.04093	2.44639	0.71671	1.80100	
rel	4.26149	0.05705	2.29791	0.79718	1.71444	
rel	4.14698	0.04130	2.52415	0.71293	2.31189	
rel	4.30105	0.05788	2.36026	0.86624	1.68027	
rel	4.05461	0.03800	2.31032	0.70336	1.75357	
rel	4.19088	0.06115	2.25152	0.78164	1.75715	
rel	3.73330	0.00849	2.14179	0.43193	2.15756	
rel	4.23477	0.04605	2.30266	0.78715	1.79658	
rel	3.96217	0.03926	2.03596	0.56905	2.31682	
rel	4.22797	0.05370	2.34211	0.83301	1.81062	
rel	3.91935	0.02972	2.51173	0.77038	1.74703	
rel	4.21601	0.04693	2.45797	0.82121	1.81876	
rel	4.16878	0.04676	2.27858	0.81160	1.71405	
rel	4.27020	0.05488	2.37861	0.83967	1.74260	
rel	4.11618	0.05447	2.22072	0.80513	1.87045	
rel	4.03399	0.04300	2.31491	0.69000	1.77411	
rel	4.20772	0.06665	2.49955	0.77546	1.79863	
rel	4.24124	0.06877	2.36770	0.77281	2.10722	
rel	4.10032	0.04169	2.55742	0.72089	1.82416	
rel	4.21521	0.05108	2.09947	0.79189	2.07287	
rel	4.09689	0.04011	2.21190	0.71732	2.09513	
rel	4.03949	0.02485	2.38990	0.80537	1.81625	
rel	4.16930	0.03114	2.33110	0.81259	1.68720	
rel	4.24946	0.04098	2.94439	0.87762	1.64026	
rel	4.14094	0.04772	2.58176	0.76587	1.80840	
rel	4.30066	0.07095	2.03126	0.86447	1.69608	
rel	4.25432	0.06628	2.22743	0.76813	1.87922	
rel	4.01996	0.03250	2.28325	0.73270	1.80024	
rel	3.97790	0.02653	2.45276	0.65533	1.68574	
rel	4.25365	0.05704	2.74340	0.82160	1.72108	
rel	4.25204	0.05540	2.11458	0.86089	1.76426	
rel	4.08591	0.05067	2.22688	0.68733	1.77322	
rel	4.34713	0.07746	2.47697	0.60939	2.91835	
rel	4.20236	0.04447	2.29067	0.77151	1.73499	
rel	4.09706	0.04707	2.55409	0.74520	1.68163	
rel	3.92889	0.01940	2.36755	0.68339	1.79406	
rel	4.03173	0.04072	2.37102	0.69316	1.98890	
rel	4.04590	0.03823	2.30855	0.68048	1.89332	
rel	4.12326	0.04549	2.15995	0.67066	1.91508	
rel	4.45246	0.06704	2.56872	0.89856	1.70939	
rel	3.98527	0.03314	2.46609	0.64601	1.79372	
rel	3.96883	0.03192	2.24436	0.67062	1.83213	
rel	3.95912	0.02791	2.37963	0.75047	1.81288	
rel	4.26924	0.06687	2.24387	0.65489	2.55102	
rel	4.16777	0.04615	1.96936	0.84863	1.80206	
rel	4.23154	0.05109	2.31467	0.86394	1.86681	
rel	4.35758	0.06248	2.51370	0.89599	1.66203	
rel	4.19597	0.04616	2.32621	0.78273	1.87812	
rel	4.22315	0.03891	2.50416	0.87143	1.70514	
rel	4.08974	0.04055	2.30809	0.70826	1.78211	
rel	4.22289	0.05360	2.33595	0.84232	1.67066	
rel	4.00104	0.03533	2.38080	0.71248	1.83298	
rel	4.37448	0.06512	2.37478	0.84058	1.75878	
rel	4.12432	0.04278	2.30617	0.73476	1.81705	
rel	4.29014	0.05544	2.54090	0.84732	1.65307	
rel	4.23965	0.06069	2.39595	0.80518	1.87335	
rel	4.00349	0.02944	2.39322	0.69871	1.82902	
rel	4.17504	0.05962	2.74735	0.74401	1.75557	
rel	4.14049	0.03524	2.39006	0.80580	1.84232	
rel	4.37247	0.06768	2.15229	0.84337	1.70910	
rel	4.21061	0.05703	1.80415	0.85703	1.85001	
rel	4.12559	0.04409	2.19199	0.75972	1.74206	
rel	3.97869	0.03431	2.26346	0.69420	1.76858	
rel	3.87979	0.02999	2.39864	0.50496	2.45329	
rel	4.26891	0.05657	2.73570	0.81465	1.74975	
rel	4.18098	0.03789	2.35603	0.81336	1.79518	
rel	4.14635	0.04766	2.39735	0.84396	1.69281	
rel	4.05905	0.03369	2.34325	0.76708	1.78557	
rel	4.24791	0.06216	2.41260	0.81227	1.68128	
rel	4.24823	0.06104	2.36493	0.68521	2.35855	
rel	4.16646	0.04609	2.41762	0.78423	1.79872	
rel	4.27441	0.05978	2.57914	0.83522	1.78019	
rel	4.22690	0.05754	2.27328	0.84460	1.67162	
rel	4.01443	0.04448	2.41650	0.69583	1.76692	
rel	4.19086	0.05117	2.40352	0.80172	1.70205	
rel	4.05649	0.02998	2.56189	0.76082	1.68139	
rel	4.20593	0.05332	2.15916	0.81811	1.79436	
rel	3.83198	0.03234	2.22277	0.40349	2.34265	
rel	4.24993	0.05399	2.34508	0.86263	1.75285	
rel	4.27743	0.05421	2.31713	0.86475	1.70130	
rel	4.06971	0.03482	2.43660	0.70291	1.64791	
rel	4.24848	0.05386	2.89409	0.87823	1.66543	
rel	4.10249	0.04629	2.47083	0.75439	1.87147	
rel	4.00823	0.02859	2.37893	0.69933	1.72023	
rel	3.89886	0.02866	2.47820	0.59711	1.72744	
rel	4.16946	0.06066	2.35794	0.71712	2.05175	
rel	4.06103	0.03757	2.52710	0.71656	1.72354	
rel	4.22049	0.04861	2.31127	0.88264	1.77731	
rel	4.31256	0.05387	2.25422	0.81550	1.74092	
rel	4.23388	0.05958	2.08697	0.82907	1.84228	
rel	4.27380	0.06189	2.20050	0.78732	2.04458	
rel	4.13135	0.04600	2.26629	0.77124	1.74753	
rel	4.24790	0.05859	2.42469	0.86392	1.66669	
rel	3.87956	0.02373	2.39747	0.53984	1.78436	
rel	4.02859	0.02532	2.49821	0.79790	1.70383	
rel	4.24412	0.05428	2.01027	0.89482	1.75613	
rel	3.86200	0.02264	2.41744	0.56969	1.89281	
rel	4.28282	0.05574	2.21429	0.85279	1.84630	
rel	4.18300	0.05102	2.17194	0.83188	1.74206	
rel	4.14048	0.04674	2.31385	0.79885	1.64816	
rel	4.11475	0.04460	2.41060	0.75687	1.70253	
rel	4.15991	0.05650	2.35941	0.84375	1.75500	
rel	4.09780	0.04731	2.27615	0.71786	1.76891	
rel	4.17559	0.04125	2.25059	0.83208	1.83609	
rel	4.37582	0.07598	2.10058	0.85213	1.73520	
rel	4.17561	0.04978	2.25032	0.72679	1.77648	
rel	4.39825	0.06290	2.19489	0.86867	1.73378	
rel	4.22142	0.04465	2.63568	0.85110	1.68475	
rel	4.25878	0.05424	2.64420	0.86982	1.65385	
rel	4.26241	0.06334	2.29596	0.83657	1.80278	
rel	3.87087	0.02500	2.40570	0.49483	2.34983	
rel	4.31428	0.06552	2.79307	0.80074	1.65360	
rel	4.22309	0.04488	2.54729	0.87079	1.67708	
rel	4.16821	0.04864	2.50401	0.86068	1.72083	
rel	3.82912	0.01867	2.15443	0.60177	1.95000	
rel	4.10973	0.04533	2.38544	0.77252	1.70014	
rel	4.08476	0.04486	2.20647	0.79284	1.74976	
rel	4.18517	0.04497	2.49326	0.82100	1.79690	
rel	4.20171	0.05034	2.24795	0.82983	1.91551	
rel	4.06046	0.04185	2.54941	0.66342	1.76393	
rel	4.27106	0.06341	2.27726	0.84576	1.67788	
rel	4.25042	0.04303	2.30406	0.82183	1.93577	
rel	4.25865	0.05581	2.28332	0.82751	1.98234	
rel	4.08246	0.04797	2.32133	0.66567	1.94980	
rel	3.96336	0.03145	2.31137	0.56430	2.53351	
rel	3.96612	0.02949	2.45034	0.61010	2.00378	
rel	3.98776	0.03803	2.28690	0.61139	2.20655	
rel	4.36780	0.06285	2.00840	0.86881	1.87867	
rel	3.84316	0.02827	2.10106	0.51153	2.24761	
rel	4.09378	0.03905	2.33961	0.73400	1.74339	
rel	4.15214	0.05734	2.58008	0.72520	1.69425	
rel	4.13592	0.04208	2.49504	0.72320	1.76809	
rel	4.00235	0.02744	2.16164	0.61973	2.13146	
rel	4.15503	0.04631	2.17710	0.76563	2.01333	
rel	4.13931	0.04658	2.30079	0.75653	1.80649	
rel	4.11813	0.05334	2.28038	0.73774	1.90022	
rel	3.92622	0.01714	2.38514	0.74033	1.77006	
rel	4.20045	0.05707	2.31177	0.74046	1.74844	
rel	4.36245	0.06562	2.62596	0.88817	1.66565	
rel	4.15031	0.05384	2.11755	0.48038	3.45590	
rel	4.26889	0.04144	2.57531	0.87724	1.72064	
rel	4.25090	0.05465	1.93905	0.80964	1.90685	
rel	4.17648	0.04873	2.15988	0.84071	1.74377	
rel	4.01722	0.04075	2.29729	0.70766	1.79831	
rel	4.04875	0.03612	2.69251	0.68247	1.79763	
rel	4.19098	0.04218	2.45064	0.83746	1.81016	
rel	4.36313	0.05910	2.30920	0.89780	1.75313	
rel	4.10969	0.04503	2.40990	0.79684	1.66291	
rel	4.20894	0.04412	2.43761	0.71689	2.32627	
rel	4.20057	0.04163	2.46645	0.80376	1.76598	
rel	3.86275	0.02624	2.25494	0.55122	2.27024	
rel	4.12972	0.04033	2.24528	0.54991	2.73391	
rel	4.04965	0.04122	2.34820	0.71652	1.72391	
rel	4.16702	0.04571	2.75480	0.86923	1.67643	
rel	4.17367	0.04736	2.43160	0.73983	1.77500	
rel	4.22291	0.05742	2.71544	0.81018	1.69292	
rel	4.13309	0.04520	2.45292	0.74941	1.76042	
rel	4.11480	0.04777	2.31447	0.77380	1.71731	
rel	4.03021	0.02583	2.14830	0.75030	1.86102	
rel	4.15271	0.04913	2.09645	0.78663	1.78345	
rel	3.99470	0.02682	2.51927	0.67784	1.73077	
rel	4.09647	0.03888	2.23741	0.80270	1.78449	
rel	4.02640	0.05097	2.25654	0.64570	2.27680	
rel	4.20365	0.04432	2.52330	0.77987	1.70545	
rel	4.11797	0.04213	2.55362	0.69200	2.21652	
rel	4.04463	0.03912	2.18118	0.77964	1.73339	
rel	4.08216	0.04584	2.27991	0.59040	2.21690	
rel	3.94595	0.03048	2.05240	0.68280	2.09550	
rel	4.17425	0.04448	2.30634	0.76795	1.92833	
rel	3.98552	0.02944	2.50064	0.80022	1.74387	
rel	4.11250	0.05016	2.15720	0.74070	1.78849	
rel	4.19528	0.05164	2.64431	0.74717	1.77742	
rel	4.24287	0.06207	2.66045	0.80783	1.71986	
rel	4.20746	0.04435	2.99592	0.80232	1.71971	
rel	4.28785	0.07378	2.42061	0.86772	1.79363	
rel	3.80180	0.01930	2.15273	0.48025	2.50283	
rel	4.05708	0.04957	2.57580	0.64856	2.27935	
rel	4.02226	0.03030	2.12886	0.68200	1.83367	
rel	3.97142	0.03817	2.32502	0.68978	1.67379	
rel	4.28400	0.05772	2.39980	0.86983	1.75319	
rel	3.95098	0.02006	2.37427	0.69651	2.06654	
rel	4.30773	0.06719	2.25095	0.80553	2.12490	
rel	4.21314	0.05016	2.34930	0.79860	1.74295	
rel	4.38556	0.06750	2.58749	0.84585	1.67404	
rel	4.13328	0.04077	2.62398	0.77137	1.70364	
rel	4.13590	0.05739	2.49380	0.58781	2.56626	
rel	4.33322	0.05347	2.06052	0.87805	1.71233	
rel	4.25769	0.04120	2.45029	0.89287	1.62624	
rel	4.06064	0.03662	2.26768	0.67742	1.81604	
rel	4.18723	0.05204	1.84709	0.83335	1.95516	
rel	4.10176	0.04012	2.40851	0.76946	1.74393	
rel	4.18394	0.04809	2.46510	0.82067	1.73867	
rel	4.08214	0.04575	1.92354	0.82747	1.72544	
rel	4.11379	0.05458	2.33639	0.77814	1.72402	
rel	4.21721	0.04062	2.69145	0.84071	1.72141	
rel	3.91772	0.02426	2.36364	0.65398	1.84389	
rel	3.98659	0.02975	2.37797	0.73573	1.83655	
rel	4.00106	0.03069	1.94216	0.75713	1.90508	
rel	4.18829	0.05456	2.39572	0.76612	1.71175	
rel	4.24284	0.05438	2.59127	0.82500	1.72416	
rel	4.05696	0.04488	2.43218	0.71396	1.78563	
rel	4.26161	0.04706	2.15184	0.84213	1.93678	
rel	4.11447	0.04356	2.29033	0.78637	1.70282	
rel	4.15710	0.04131	2.21750	0.80373	1.75663	
rel	4.12987	0.04289	2.28132	0.72856	1.89932	
rel	4.13489	0.04328	2.25205	0.81381	1.76260	
rel	4.11863	0.04482	2.08697	0.82044	1.69357	
rel	4.16408	0.04406	2.42665	0.81883	1.66015	
rel	4.37511	0.05867	2.83887	0.85977	1.72226	
rel	4.12919	0.05430	2.44402	0.63488	2.12424	
rel	3.94659	0.04043	2.30580	0.65533	1.86987	
rel	4.25260	0.05457	2.33812	0.83168	1.74835	
rel	4.03564	0.04293	2.20667	0.67168	2.21802	
rel	4.30267	0.06620	2.13507	0.85284	1.78986	
rel	4.21885	0.05532	2.35973	0.79444	1.70482	
rel	4.14974	0.05396	2.41863	0.77284	1.73639	
rel	4.08715	0.04215	2.52496	0.73094	1.86403	
rel	4.04090	0.03585	2.43294	0.70032	1.78152	
rel	4.13113	0.04501	2.14327	0.80313	1.70902	
rel	4.24767	0.05894	2.67991	0.80366	1.71583	
rel	4.24058	0.04083	2.60187	0.84021	1.74971	
rel	3.96900	0.03622	2.18981	0.76240	1.89485	
rel	3.98783	0.03491	2.26860	0.64330	1.91271	
rel	4.07145	0.03099	2.33961	0.79719	1.70313	
rel	4.05640	0.03297	2.45861	0.69336	1.78292	
rel	4.21983	0.05137	2.49972	0.81249	1.75767	
rel	3.98972	0.03279	2.56687	0.66529	1.69296	
rel	4.25315	0.06241	2.33930	0.74877	2.10999	
rel	4.07421	0.04304	2.36840	0.76479	1.73473	
rel	4.17937	0.04408	2.26097	0.81524	1.84885	
rel	4.06791	0.03855	2.35664	0.72142	1.78283	
rel	4.12519	0.05747	2.01635	0.79438	1.77685	
rel	4.19973	0.04496	2.43906	0.58595	2.54404	
rel	4.21502	0.05313	2.22657	0.86776	1.72996	
rel	4.09732	0.04492	2.36552	0.71282	1.74656	
rel	4.39587	0.06838	2.58779	0.88533	1.71896	
rel	4.16225	0.04479	2.37735	0.81378	1.80987	
rel	4.40724	0.07402	2.51675	0.83471	1.77818	
rel	4.20954	0.04965	2.35036	0.77316	1.84396	
rel	4.30316	0.05210	2.03839	0.84818	1.81795	
rel	4.20932	0.05344	2.38178	0.78996	1.79083	
rel	4.11383	0.04593	2.06180	0.78120	1.94372	
rel	4.30360	0.06520	2.22782	0.88049	1.76890	
rel	4.39132	0.07541	2.31922	0.51055	3.97660	
rel	3.90790	0.01981	2.60903	0.64972	1.88013	
rel	4.23994	0.05090	2.24497	0.83714	1.69515	
rel	4.15098	0.05303	2.58731	0.73445	1.75504	
rel	4.07231	0.03909	2.10079	0.78159	1.92576	
rel	4.14260	0.03957	2.90266	0.78189	1.65084	
rel	3.88048	0.01805	2.42898	0.66167	1.78590	
rel	4.11082	0.04353	2.23108	0.75016	1.78968	
rel	4.13810	0.03988	2.46860	0.69650	2.40767	
rel	4.10458	0.04355	2.34164	0.66744	2.09634	
rel	4.06919	0.04534	2.15479	0.71385	1.69353	
rel	4.32037	0.06321	2.39281	0.85055	1.73349	
rel	4.05508	0.02892	2.50319	0.61013	2.39720	
rel	3.80288	0.02428	2.32070	0.45470	2.64697	
rel	4.14122	0.05035	1.94111	0.78594	1.83519	
rel	4.09279	0.04496	2.11059	0.71089	1.79045	
rel	4.09362	0.04348	2.35224	0.72463	1.82246	
rel	4.22237	0.06041	2.15206	0.77800	2.00894	
rel	4.30689	0.06210	2.46087	0.89155	1.67058	
rel	4.00840	0.03349	2.38301	0.68551	1.91105	
rel	3.89523	0.02136	2.33352	0.63528	1.82716	
rel	4.23368	0.05795	2.45192	0.81621	1.80506	
rel	3.87149	0.01963	2.49603	0.62405	1.78663	
rel	4.03752	0.03520	2.37853	0.73773	1.82932	
rel	4.29907	0.05298	1.94733	0.89087	1.72524	
rel	4.36139	0.05640	2.45880	0.86413	1.68188	
rel	4.24148	0.04104	2.46393	0.84940	1.70858	
rel	4.06262	0.04137	2.37986	0.71150	1.69552	
rel	4.14231	0.04843	2.15435	0.74631	1.91623	
rel	4.11205	0.04571	2.41422	0.79291	1.74904	
rel	4.13929	0.05082	2.33772	0.71271	1.74143	
rel	4.09945	0.04362	2.23517	0.76107	1.84777	
rel	3.93629	0.03913	2.37530	0.69462	1.82457	

